DALPHIN: Benchmarking Digital Pathology AI Copilots Against Pathologists on an Open Multicentric Dataset

Foundation models with visual question answering capabilities for digital pathology are emerging. Such unprecedented technology requires independent benchmarking to assess its potential in assisting pathologists in routine diagnostics. We created DALPHIN, the first multicentric open benchmark for pathology AI copilots, comprising 1236 images from 300 cases, spanning 130 rare to common diagnoses, 6 countries, and 14 subspecialties. The DALPHIN design and dataset are introduced alongside a human performance benchmark of 31 pathologists from 10 countries with varying expertise. We report results for two general-purpose (GPT-5, Gemini 2.5 Pro) and one pathology-specific copilot (PathChat+) for sequential and independent answer generation. We observed no statistically significant difference from expert-level performance in four of six tasks for PathChat, 2/6 tasks for Gemini, and 1/6 tasks for GPT. DALPHIN is publicly released with sequestered, indirectly accessible ground truth to foster robust and enduring benchmarking. Data, methods, and the evaluation platform are accessible through dalphin.grand-challenge.org.

==> anc/supplementary_table_1.csv <==
task,subset,n,metric,rater_a,rater_b,mean_diff,p_value,rater_a_metric_value,rater_a_ci_low,rater_a_ci_high,rater_b_metric_value,rater_b_ci_low,rater_b_ci_high
tissue,full,272,score,gemini-independent,gpt-independent,0.27,0.000999,0.719,0.668,0.769,0.449,0.394,0.504
tissue,full,272,score,gemini-independent,gpt-contextual,0.283,0.000999,0.719,0.668,0.769,0.436,0.378,0.495
tissue,full,272,score,gpt-independent,pathchat-independent,-0.318,0.000999,0.449,0.394,0.504,0.767,0.716,0.819
tissue,full,272,score,gpt-independent,gemini-contextual,-0.286,0.000999,0.449,0.394,0.504,0.734,0.683,0.781
tissue,full,272,score,gpt-independent,pathchat-contextual,-0.338,0.000999,0.449,0.394,0.504,0.787,0.737,0.836
tissue,full,272,score,pathchat-independent,gpt-contextual,0.331,0.000999,0.767,0.716,0.819,0.436,0.378,0.495
tissue,full,272,score,gemini-contextual,gpt-contextual,0.299,0.000999,0.734,0.683,0.781,0.436,0.378,0.495
tissue,full,272,score,gpt-contextual,pathchat-contextual,-0.351,0.000999,0.436,0.378,0.495,0.787,0.737,0.836
tissue,full,272,score,gemini-independent,pathchat-contextual,-0.068,0.007992,0.719,0.668,0.769,0.787,0.737,0.836
tissue,full,272,score,gemini-contextual,pathchat-contextual,-0.052,0.035964,0.734,0.683,0.781,0.787,0.737,0.836
tissue,full,272,score,pathchat-independent,pathchat-contextual,-0.02,0.055944,0.767,0.716,0.819,0.787,0.737,0.836
tissue,full,272,score,gemini-independent,pathchat-independent,-0.048,0.073926,0.719,0.668,0.769,0.767,0.716,0.819
tissue,full,272,score,pathchat-independent,gemini-contextual,0.032,0.244755,0.767,0.716,0.819,0.734,0.683,0.781
tissue,full,272,score,gemini-independent,gemini-contextual,-0.016,0.393606,0.719,0.668,0.769,0.734,0.683,0.781
tissue,full,272,score,gpt-independent,gpt-contextual,0.013,0.594406,0.449,0.394,0.504,0.436,0.378,0.495
tissue,reader,101,score,expert,non-experts,0.166,0.000999,0.948,0.899,0.985,0.782,0.683,0.876
tissue,reader,101,score,expert,gemini-independent,0.186,0.000999,0.948,0.899,0.985,0.762,0.668,0.844
tissue,reader,101,score,expert,gpt-independent,0.527,0.000999,0.948,0.899,0.985,0.421,0.324,0.522
tissue,reader,101,score,expert,pathchat-independent,0.243,0.000999,0.948,0.899,0.985,0.705,0.616,0.787
tissue,reader,101,score,expert,gemini-contextual,0.156,0.000999,0.948,0.899,0.985,0.792,0.713,0.866
tissue,reader,101,score,expert,gpt-contextual,0.51,0.000999,0.948,0.899,0.985,0.438,0.349,0.53
tissue,reader,101,score,expert,pathchat-contextual,0.186,0.000999,0.948,0.899,0.985,0.762,0.681,0.839
tissue,reader,101,score,non-experts,gpt-independent,0.361,0.000999,0.782,0.683,0.876,0.421,0.324,0.522
tissue,reader,101,score,non-experts,gpt-contextual,0.344,0.000999,0.782,0.683,0.876,0.438,0.349,0.53
tissue,reader,101,score,gemini-independent,gpt-independent,0.342,0.000999,0.762,0.668,0.844,0.421,0.324,0.522
tissue,reader,101,score,gemini-independent,gpt-contextual,0.324,0.000999,0.762,0.668,0.844,0.438,0.349,0.53
tissue,reader,101,score,gpt-independent,pathchat-independent,-0.285,0.000999,0.421,0.324,0.522,0.705,0.616,0.787
tissue,reader,101,score,gpt-independent,gemini-contextual,-0.371,0.000999,0.421,0.324,0.522,0.792,0.713,0.866
tissue,reader,101,score,gpt-independent,pathchat-contextual,-0.342,0.000999,0.421,0.324,0.522,0.762,0.681,0.839
tissue,reader,101,score,pathchat-independent,gpt-contextual,0.267,0.000999,0.705,0.616,0.787,0.438,0.349,0.53
tissue,reader,101,score,gemini-contextual,gpt-contextual,0.354,0.000999,0.792,0.713,0.866,0.438,0.349,0.53
tissue,reader,101,score,gpt-contextual,pathchat-contextual,-0.324,0.000999,0.438,0.349,0.53,0.762,0.681,0.839
tissue,reader,101,score,pathchat-independent,pathchat-contextual,-0.057,0.012987,0.705,0.616,0.787,0.762,0.681,0.839
tissue,reader,101,score,pathchat-independent,gemini-contextual,-0.087,0.081918,0.705,0.616,0.787,0.792,0.713,0.866
tissue,reader,101,score,non-experts,pathchat-independent,0.077,0.145854,0.782,0.683,0.876,0.705,0.616,0.787
tissue,reader,101,score,gemini-independent,pathchat-independent,0.057,0.261738,0.762,0.668,0.844,0.705,0.616,0.787
tissue,reader,101,score,gemini-independent,gemini-contextual,-0.03,0.347652,0.762,0.668,0.844,0.792,0.713,0.866
tissue,reader,101,score,gemini-contextual,pathchat-contextual,0.03,0.548452,0.792,0.713,0.866,0.762,0.681,0.839
tissue,reader,101,score,gpt-independent,gpt-contextual,-0.017,0.641359,0.421,0.324,0.522,0.438,0.349,0.53
tissue,reader,101,score,non-experts,gemini-independent,0.02,0.669331,0.782,0.683,0.876,0.762,0.668,0.844
tissue,reader,101,score,non-experts,pathchat-contextual,0.02,0.689311,0.782,0.683,0.876,0.762,0.681,0.839
tissue,reader,101,score,non-experts,gemini-contextual,-0.01,0.867133,0.782,0.683,0.876,0.792,0.713,0.866
tissue,reader,101,score,gemini-independent,pathchat-contextual,0.0,1.0,0.762,0.668,0.844,0.762,0.681,0.839
tissue,semi,54,score,expert,gpt-independent,0.486,0.000999,0.963,0.907,1.0,0.477,0.333,0.606
tissue,semi,54,score,expert,pathchat-independent,0.208,0.000999,0.963,0.907,1.0,0.755,0.625,0.857
tissue,semi,54,score,expert,gpt-contextual,0.454,0.000999,0.963,0.907,1.0,0.509,0.38,0.639
tissue,semi,54,score,semi-experts,gpt-independent,0.391,0.000999,0.868,0.759,0.963,0.477,0.333,0.606
tissue,semi,54,score,semi-experts,gpt-contextual,0.358,0.000999,0.868,0.759,0.963,0.509,0.38,0.639
tissue,semi,54,score,gemini-independent,gpt-independent,0.343,0.000999,0.819,0.708,0.912,0.477,0.333,0.606
tissue,semi,54,score,gemini-independent,gpt-contextual,0.31,0.000999,0.819,0.708,0.912,0.509,0.38,0.639
tissue,semi,54,score,gpt-independent,pathchat-independent,-0.278,0.000999,0.477,0.333,0.606,0.755,0.625,0.857
tissue,semi,54,score,gpt-independent,gemini-contextual,-0.398,0.000999,0.477,0.333,0.606,0.875,0.773,0.954
tissue,semi,54,score,gpt-independent,pathchat-contextual,-0.333,0.000999,0.477,0.333,0.606,0.81,0.699,0.907
tissue,semi,54,score,pathchat-independent,gpt-contextual,0.245,0.000999,0.755,0.625,0.857,0.509,0.38,0.639
tissue,semi,54,score,pathchat-independent,pathchat-contextual,-0.056,0.000999,0.755,0.625,0.857,0.81,0.699,0.907
tissue,semi,54,score,gemini-contextual,gpt-contextual,0.366,0.000999,0.875,0.773,0.954,0.509,0.38,0.639
tissue,semi,54,score,gpt-contextual,pathchat-contextual,-0.301,0.000999,0.509,0.38,0.639,0.81,0.699,0.907
tissue,semi,54,score,non-experts,gpt-independent,0.293,0.001998,0.77,0.643,0.889,0.477,0.333,0.606
tissue,semi,54,score,non-experts,gpt-contextual,0.261,0.001998,0.77,0.643,0.889,0.509,0.38,0.639
tissue,semi,54,score,expert,gemini-independent,0.144,0.002997,0.963,0.907,1.0,0.819,0.708,0.912
tissue,semi,54,score,expert,pathchat-contextual,0.153,0.002997,0.963,0.907,1.0,0.81,0.699,0.907
tissue,semi,54,score,expert,non-experts,0.193,0.003996,0.963,0.907,1.0,0.77,0.643,0.889
tissue,semi,54,score,expert,gemini-contextual,0.088,0.00999,0.963,0.907,1.0,0.875,0.773,0.954
tissue,semi,54,score,pathchat-independent,gemini-contextual,-0.12,0.025974,0.755,0.625,0.857,0.875,0.773,0.954
tissue,semi,54,score,semi-experts,pathchat-independent,0.113,0.040959,0.868,0.759,0.963,0.755,0.625,0.857
tissue,semi,54,score,gemini-independent,gemini-contextual,-0.056,0.055944,0.819,0.708,0.912,0.875,0.773,0.954
tissue,semi,54,score,expert,semi-experts,0.095,0.057942,0.963,0.907,1.0,0.868,0.759,0.963
tissue,semi,54,score,semi-experts,non-experts,0.098,0.071928,0.868,0.759,0.963,0.77,0.643,0.889
tissue,semi,54,score,non-experts,gemini-contextual,-0.105,0.111888,0.77,0.643,0.889,0.875,0.773,0.954
tissue,semi,54,score,gemini-contextual,pathchat-contextual,0.065,0.243756,0.875,0.773,0.954,0.81,0.699,0.907
tissue,semi,54,score,gemini-independent,pathchat-independent,0.065,0.312687,0.819,0.708,0.912,0.755,0.625,0.857
tissue,semi,54,score,semi-experts,pathchat-contextual,0.058,0.320679,0.868,0.759,0.963,0.81,0.699,0.907
tissue,semi,54,score,semi-experts,gemini-independent,0.048,0.356643,0.868,0.759,0.963,0.819,0.708,0.912
tissue,semi,54,score,non-experts,gemini-independent,-0.05,0.447552,0.77,0.643,0.889,0.819,0.708,0.912
tissue,semi,54,score,non-experts,pathchat-contextual,-0.04,0.575425,0.77,0.643,0.889,0.81,0.699,0.907
tissue,semi,54,score,gpt-independent,gpt-contextual,-0.032,0.704296,0.477,0.333,0.606,0.509,0.38,0.639
tissue,semi,54,score,non-experts,pathchat-independent,0.015,0.79021,0.77,0.643,0.889,0.755,0.625,0.857
tissue,semi,54,score,semi-experts,gemini-contextual,-0.007,0.896104,0.868,0.759,0.963,0.875,0.773,0.954
tissue,semi,54,score,gemini-independent,pathchat-contextual,0.009,1.0,0.819,0.708,0.912,0.81,0.699,0.907
neoplasm,full,232,sensitivity,gemini-independent,gpt-independent,0.267,0.000999,0.974,0.953,0.991,0.707,0.647,0.767
neoplasm,full,68,specificity,gemini-independent,gpt-independent,-0.412,0.000999,0.485,0.367,0.603,0.897,0.824,0.956
neoplasm,full,300,f1,gemini-independent,gpt-independent,0.103,0.000999,0.917,0.891,0.94,0.814,0.768,0.854
neoplasm,full,300,precision,gemini-independent,gpt-independent,-0.093,0.000999,0.866,0.822,0.905,0.959,0.926,0.988
neoplasm,full,232,sensitivity,gemini-independent,gpt-contextual,0.216,0.000999,0.974,0.953,0.991,0.759,0.702,0.815
neoplasm,full,68,specificity,gemini-independent,gpt-contextual,-0.382,0.000999,0.485,0.367,0.603,0.868,0.779,0.941
neoplasm,full,300,f1,gemini-independent,gpt-contextual,0.073,0.000999,0.917,0.891,0.94,0.844,0.803,0.879
neoplasm,full,300,precision,gemini-independent,gpt-contextual,-0.085,0.000999,0.866,0.822,0.905,0.951,0.918,0.978
neoplasm,full,68,specificity,gemini-independent,pathchat-contextual,-0.368,0.000999,0.485,0.367,0.603,0.853,0.765,0.926
neoplasm,full,300,f1,gemini-independent,pathchat-contextual,-0.051,0.000999,0.917,0.891,0.94,0.968,0.951,0.982
neoplasm,full,300,mcc,gemini-independent,pathchat-contextual,-0.283,0.000999,0.572,0.457,0.676,0.855,0.782,0.921
neoplasm,full,300,precision,gemini-independent,pathchat-contextual,-0.092,0.000999,0.866,0.822,0.905,0.958,0.933,0.982
neoplasm,full,232,sensitivity,gpt-independent,pathchat-independent,-0.259,0.000999,0.707,0.647,0.767,0.966,0.94,0.987
neoplasm,full,300,f1,gpt-independent,pathchat-independent,-0.131,0.000999,0.814,0.768,0.854,0.945,0.922,0.965
neoplasm,full,232,sensitivity,gpt-independent,gemini-contextual,-0.28,0.000999,0.707,0.647,0.767,0.987,0.97,1.0
neoplasm,full,68,specificity,gpt-independent,gemini-contextual,0.397,0.000999,0.897,0.824,0.956,0.5,0.368,0.618
neoplasm,full,300,f1,gpt-independent,gemini-contextual,-0.111,0.000999,0.814,0.768,0.854,0.925,0.901,0.947
neoplasm,full,300,precision,gpt-independent,gemini-contextual,0.088,0.000999,0.959,0.926,0.988,0.871,0.83,0.909
neoplasm,full,232,sensitivity,gpt-independent,pathchat-contextual,-0.272,0.000999,0.707,0.647,0.767,0.978,0.961,0.996
neoplasm,full,300,f1,gpt-independent,pathchat-contextual,-0.154,0.000999,0.814,0.768,0.854,0.968,0.951,0.982
neoplasm,full,300,mcc,gpt-independent,pathchat-contextual,-0.344,0.000999,0.511,0.413,0.595,0.855,0.782,0.921
neoplasm,full,232,sensitivity,pathchat-independent,gpt-contextual,0.207,0.000999,0.966,0.94,0.987,0.759,0.702,0.815
neoplasm,full,300,f1,pathchat-independent,gpt-contextual,0.101,0.000999,0.945,0.922,0.965,0.844,0.803,0.879
neoplasm,full,300,mcc,pathchat-independent,gpt-contextual,0.204,0.000999,0.743,0.646,0.836,0.539,0.442,0.63
neoplasm,full,232,sensitivity,gemini-contextual,gpt-contextual,0.228,0.000999,0.987,0.97,1.0,0.759,0.702,0.815
neoplasm,full,68,specificity,gemini-contextual,gpt-contextual,-0.368,0.000999,0.5,0.368,0.618,0.868,0.779,0.941
neoplasm,full,300,f1,gemini-contextual,gpt-contextual,0.081,0.000999,0.925,0.901,0.947,0.844,0.803,0.879
neoplasm,full,300,precision,gemini-contextual,gpt-contextual,-0.081,0.000999,0.871,0.83,0.909,0.951,0.918,0.978
neoplasm,full,68,specificity,gemini-contextual,pathchat-contextual,-0.353,0.000999,0.5,0.368,0.618,0.853,0.765,0.926
neoplasm,full,300,precision,gemini-contextual,pathchat-contextual,-0.087,0.000999,0.871,0.83,0.909,0.958,0.933,0.982
neoplasm,full,232,sensitivity,gpt-contextual,pathchat-contextual,-0.22,0.000999,0.759,0.702,0.815,0.978,0.961,0.996
neoplasm,full,300,f1,gpt-contextual,pathchat-contextual,-0.124,0.000999,0.844,0.803,0.879,0.968,0.951,0.982
neoplasm,full,300,mcc,gpt-contextual,pathchat-contextual,-0.315,0.000999,0.539,0.442,0.63,0.855,0.782,0.921
neoplasm,full,68,specificity,gemini-independent,pathchat-independent,-0.25,0.001998,0.485,0.367,0.603,0.735,0.618,0.838
neoplasm,full,300,mcc,gpt-independent,pathchat-independent,-0.232,0.001998,0.511,0.413,0.595,0.743,0.646,0.836
neoplasm,full,68,specificity,pathchat-independent,gemini-contextual,0.235,0.001998,0.735,0.618,0.838,0.5,0.368,0.618
neoplasm,full,300,f1,gemini-contextual,pathchat-contextual,-0.043,0.001998,0.925,0.901,0.947,0.968,0.951,0.982
neoplasm,full,300,mcc,gemini-contextual,pathchat-contextual,-0.234,0.001998,0.62,0.505,0.713,0.855,0.782,0.921
neoplasm,full,300,precision,gemini-independent,pathchat-independent,-0.06,0.002997,0.866,0.822,0.905,0.926,0.891,0.958
neoplasm,full,68,specificity,pathchat-independent,pathchat-contextual,-0.118,0.003996,0.735,0.618,0.838,0.853,0.765,0.926
neoplasm,full,300,f1,pathchat-independent,pathchat-contextual,-0.023,0.003996,0.945,0.922,0.965,0.968,0.951,0.982
neoplasm,full,300,mcc,pathchat-independent,pathchat-contextual,-0.112,0.003996,0.743,0.646,0.836,0.855,0.782,0.921
neoplasm,full,300,precision,pathchat-independent,gemini-contextual,0.055,0.004995,0.926,0.891,0.958,0.871,0.83,0.909
neoplasm,full,300,precision,pathchat-independent,pathchat-contextual,-0.032,0.007992,0.926,0.891,0.958,0.958,0.933,0.982
neoplasm,full,300,mcc,gemini-independent,pathchat-independent,-0.171,0.008991,0.572,0.457,0.676,0.743,0.646,0.836
neoplasm,full,300,f1,gemini-independent,pathchat-independent,-0.028,0.01998,0.917,0.891,0.94,0.945,0.922,0.965
neoplasm,full,68,specificity,gpt-independent,pathchat-independent,0.162,0.028971,0.897,0.824,0.956,0.735,0.618,0.838
neoplasm,full,300,mcc,pathchat-independent,gemini-contextual,0.123,0.05994,0.743,0.646,0.836,0.62,0.505,0.713
neoplasm,full,68,specificity,pathchat-independent,gpt-contextual,-0.132,0.075924,0.735,0.618,0.838,0.868,0.779,0.941
neoplasm,full,232,sensitivity,gpt-independent,gpt-contextual,-0.052,0.07992,0.707,0.647,0.767,0.759,0.702,0.815
neoplasm,full,300,precision,gpt-independent,pathchat-independent,0.033,0.086913,0.959,0.926,0.988,0.926,0.891,0.958
neoplasm,full,300,f1,gpt-independent,gpt-contextual,-0.03,0.104895,0.814,0.768,0.854,0.844,0.803,0.879
neoplasm,full,300,f1,pathchat-independent,gemini-contextual,0.02,0.104895,0.945,0.922,0.965,0.925,0.901,0.947
neoplasm,full,68,specificity,gpt-independent,gpt-contextual,0.029,0.117882,0.897,0.824,0.956,0.868,0.779,0.941
neoplasm,full,300,mcc,gpt-independent,gemini-contextual,-0.109,0.145854,0.511,0.413,0.595,0.62,0.505,0.713
neoplasm,full,300,precision,pathchat-independent,gpt-contextual,-0.026,0.170829,0.926,0.891,0.958,0.951,0.918,0.978
neoplasm,full,232,sensitivity,pathchat-independent,gemini-contextual,-0.022,0.210789,0.966,0.94,0.987,0.987,0.97,1.0
neoplasm,full,300,mcc,gemini-contextual,gpt-contextual,0.081,0.270729,0.62,0.505,0.713,0.539,0.442,0.63
neoplasm,full,300,f1,gemini-independent,gemini-contextual,-0.008,0.347652,0.917,0.891,0.94,0.925,0.901,0.947
neoplasm,full,300,mcc,gemini-independent,gemini-contextual,-0.048,0.347652,0.572,0.457,0.676,0.62,0.505,0.713
neoplasm,full,232,sensitivity,pathchat-independent,pathchat-contextual,-0.013,0.385614,0.966,0.94,0.987,0.978,0.961,0.996
neoplasm,full,300,mcc,gemini-independent,gpt-independent,0.061,0.401598,0.572,0.457,0.676,0.511,0.413,0.595
neoplasm,full,300,mcc,gpt-independent,gpt-contextual,-0.029,0.432567,0.511,0.413,0.595,0.539,0.442,0.63
neoplasm,full,232,sensitivity,gemini-independent,gemini-contextual,-0.013,0.457542,0.974,0.953,0.991,0.987,0.97,1.0
neoplasm,full,68,specificity,gemini-independent,gemini-contextual,-0.015,0.595405,0.485,0.367,0.603,0.5,0.368,0.618
neoplasm,full,68,specificity,gpt-independent,pathchat-contextual,0.044,0.596404,0.897,0.824,0.956,0.853,0.765,0.926
neoplasm,full,300,precision,gpt-independent,gpt-contextual,0.008,0.609391,0.959,0.926,0.988,0.951,0.918,0.978
neoplasm,full,300,precision,gpt-contextual,pathchat-contextual,-0.006,0.609391,0.951,0.918,0.978,0.958,0.933,0.982
neoplasm,full,300,mcc,gemini-independent,gpt-contextual,0.033,0.673327,0.572,0.457,0.676,0.539,0.442,0.63
neoplasm,full,300,precision,gemini-independent,gemini-contextual,-0.005,0.681319,0.866,0.822,0.905,0.871,0.83,0.909
neoplasm,full,232,sensitivity,gemini-contextual,pathchat-contextual,0.009,0.734266,0.987,0.97,1.0,0.978,0.961,0.996
neoplasm,full,232,sensitivity,gemini-independent,pathchat-independent,0.009,0.78022,0.974,0.953,0.991,0.966,0.94,0.987
neoplasm,full,300,precision,gpt-independent,pathchat-contextual,0.001,0.988012,0.959,0.926,0.988,0.958,0.933,0.982
neoplasm,full,232,sensitivity,gemini-independent,pathchat-contextual,-0.004,1.0,0.974,0.953,0.991,0.978,0.961,0.996
neoplasm,full,68,specificity,gpt-contextual,pathchat-contextual,0.015,1.0,0.868,0.779,0.941,0.853,0.765,0.926
neoplasm,reader,115,f1,expert,gemini-independent,0.074,0.000999,0.969,0.936,0.993,0.894,0.839,0.939
neoplasm,reader,79,sensitivity,expert,gpt-independent,0.278,0.000999,0.975,0.937,1.0,0.696,0.595,0.797
neoplasm,reader,115,f1,expert,gpt-independent,0.171,0.000999,0.969,0.936,0.993,0.797,0.717,0.864
neoplasm,reader,115,mcc,expert,gpt-independent,0.355,0.000999,0.898,0.794,0.978,0.543,0.398,0.67
neoplasm,reader,36,specificity,expert,gemini-contextual,0.417,0.000999,0.917,0.833,1.0,0.5,0.361,0.667
neoplasm,reader,115,precision,expert,gemini-contextual,0.15,0.000999,0.963,0.908,1.0,0.812,0.731,0.891
neoplasm,reader,79,sensitivity,expert,gpt-contextual,0.253,0.000999,0.975,0.937,1.0,0.722,0.62,0.81
neoplasm,reader,115,f1,expert,gpt-contextual,0.16,0.000999,0.969,0.936,0.993,0.809,0.733,0.878
neoplasm,reader,115,mcc,expert,gpt-contextual,0.356,0.000999,0.898,0.794,0.978,0.542,0.392,0.684
neoplasm,reader,79,sensitivity,non-experts,gpt-independent,0.257,0.000999,0.953,0.886,1.0,0.696,0.595,0.797
neoplasm,reader,115,f1,non-experts,gpt-independent,0.131,0.000999,0.928,0.875,0.972,0.797,0.717,0.864
neoplasm,reader,79,sensitivity,non-experts,gpt-contextual,0.232,0.000999,0.953,0.886,1.0,0.722,0.62,0.81
neoplasm,reader,115,f1,non-experts,gpt-contextual,0.12,0.000999,0.928,0.875,0.972,0.809,0.733,0.878
neoplasm,reader,79,sensitivity,gemini-independent,gpt-independent,0.266,0.000999,0.962,0.911,1.0,0.696,0.595,0.797
neoplasm,reader,79,sensitivity,gemini-independent,gpt-contextual,0.241,0.000999,0.962,0.911,1.0,0.722,0.62,0.81
neoplasm,reader,79,sensitivity,gpt-independent,pathchat-independent,-0.278,0.000999,0.696,0.595,0.797,0.975,0.937,1.0
neoplasm,reader,79,sensitivity,gpt-independent,gemini-contextual,-0.291,0.000999,0.696,0.595,0.797,0.987,0.962,1.0
neoplasm,reader,36,specificity,gpt-independent,gemini-contextual,0.389,0.000999,0.889,0.778,0.972,0.5,0.361,0.667
neoplasm,reader,79,sensitivity,gpt-independent,pathchat-contextual,-0.291,0.000999,0.696,0.595,0.797,0.987,0.949,1.0
neoplasm,reader,115,f1,gpt-independent,pathchat-contextual,-0.148,0.000999,0.797,0.717,0.864,0.945,0.906,0.978
neoplasm,reader,79,sensitivity,pathchat-independent,gpt-contextual,0.253,0.000999,0.975,0.937,1.0,0.722,0.62,0.81
neoplasm,reader,115,f1,pathchat-independent,gpt-contextual,0.119,0.000999,0.928,0.883,0.966,0.809,0.733,0.878
neoplasm,reader,79,sensitivity,gemini-contextual,gpt-contextual,0.266,0.000999,0.987,0.962,1.0,0.722,0.62,0.81
neoplasm,reader,36,specificity,gemini-contextual,gpt-contextual,-0.361,0.000999,0.5,0.361,0.667,0.861,0.75,0.972
neoplasm,reader,79,sensitivity,gpt-contextual,pathchat-contextual,-0.266,0.000999,0.722,0.62,0.81,0.987,0.949,1.0
neoplasm,reader,115,f1,gpt-contextual,pathchat-contextual,-0.137,0.000999,0.809,0.733,0.878,0.945,0.906,0.978
neoplasm,reader,115,mcc,expert,gemini-independent,0.276,0.001998,0.898,0.794,0.978,0.622,0.462,0.761
neoplasm,reader,115,precision,expert,gemini-independent,0.127,0.001998,0.963,0.908,1.0,0.835,0.755,0.908
neoplasm,reader,115,f1,gpt-independent,pathchat-independent,-0.131,0.001998,0.797,0.717,0.864,0.928,0.883,0.966
neoplasm,reader,36,specificity,gemini-independent,gpt-independent,-0.306,0.003996,0.583,0.417,0.75,0.889,0.778,0.972
neoplasm,reader,115,precision,gpt-independent,gemini-contextual,0.12,0.003996,0.932,0.857,0.984,0.812,0.731,0.891
neoplasm,reader,115,mcc,gpt-contextual,pathchat-contextual,-0.275,0.003996,0.542,0.392,0.684,0.817,0.702,0.919
neoplasm,reader,115,f1,expert,gemini-contextual,0.077,0.004995,0.969,0.936,0.993,0.891,0.84,0.939
neoplasm,reader,115,mcc,expert,gemini-contextual,0.29,0.004995,0.898,0.794,0.978,0.609,0.464,0.748
neoplasm,reader,36,specificity,gemini-independent,gpt-contextual,-0.278,0.004995,0.583,0.417,0.75,0.861,0.75,0.972
neoplasm,reader,36,specificity,expert,gemini-independent,0.333,0.005994,0.917,0.833,1.0,0.583,0.417,0.75
neoplasm,reader,115,precision,gemini-contextual,gpt-contextual,-0.107,0.005994,0.812,0.731,0.891,0.919,0.842,0.982
neoplasm,reader,115,mcc,gpt-independent,pathchat-contextual,-0.274,0.008991,0.543,0.398,0.67,0.817,0.702,0.919
neoplasm,reader,115,f1,gemini-independent,gpt-independent,0.097,0.013986,0.894,0.839,0.939,0.797,0.717,0.864
neoplasm,reader,36,specificity,gemini-independent,pathchat-contextual,-0.194,0.013986,0.583,0.417,0.75,0.778,0.667,0.917
neoplasm,reader,115,f1,gpt-independent,gemini-contextual,-0.094,0.014985,0.797,0.717,0.864,0.891,0.84,0.939
neoplasm,reader,36,specificity,expert,pathchat-independent,0.194,0.015984,0.917,0.833,1.0,0.722,0.583,0.861
neoplasm,reader,115,precision,non-experts,gemini-contextual,0.091,0.017982,0.904,0.822,0.973,0.812,0.731,0.891
neoplasm,reader,115,precision,gemini-contextual,pathchat-contextual,-0.094,0.01998,0.812,0.731,0.891,0.907,0.839,0.966
neoplasm,reader,115,mcc,non-experts,gpt-contextual,0.218,0.020979,0.76,0.592,0.905,0.542,0.392,0.684
neoplasm,reader,115,precision,gemini-independent,gpt-independent,-0.097,0.022977,0.835,0.755,0.908,0.932,0.857,0.984
neoplasm,reader,115,mcc,non-experts,gpt-independent,0.217,0.023976,0.76,0.592,0.905,0.543,0.398,0.67
neoplasm,reader,36,specificity,non-experts,gemini-contextual,0.277,0.023976,0.777,0.611,0.944,0.5,0.361,0.667
neoplasm,reader,115,f1,gemini-independent,gpt-contextual,0.086,0.026973,0.894,0.839,0.939,0.809,0.733,0.878
neoplasm,reader,115,f1,gemini-contextual,pathchat-contextual,-0.054,0.027972,0.891,0.84,0.939,0.945,0.906,0.978
neoplasm,reader,115,mcc,gemini-contextual,pathchat-contextual,-0.209,0.027972,0.609,0.464,0.748,0.817,0.702,0.919
neoplasm,reader,36,specificity,gemini-contextual,pathchat-contextual,-0.278,0.02997,0.5,0.361,0.667,0.778,0.667,0.917
neoplasm,reader,115,f1,gemini-contextual,gpt-contextual,0.083,0.032967,0.891,0.84,0.939,0.809,0.733,0.878
neoplasm,reader,36,specificity,pathchat-independent,gemini-contextual,0.222,0.035964,0.722,0.583,0.861,0.5,0.361,0.667
neoplasm,reader,115,precision,gemini-independent,gpt-contextual,-0.084,0.036963,0.835,0.755,0.908,0.919,0.842,0.982
neoplasm,reader,115,precision,gemini-independent,pathchat-contextual,-0.072,0.036963,0.835,0.755,0.908,0.907,0.839,0.966
neoplasm,reader,115,f1,gemini-independent,pathchat-contextual,-0.051,0.037962,0.894,0.839,0.939,0.945,0.906,0.978
neoplasm,reader,115,mcc,gemini-independent,pathchat-contextual,-0.195,0.037962,0.622,0.462,0.761,0.817,0.702,0.919
neoplasm,reader,115,precision,expert,pathchat-independent,0.077,0.048951,0.963,0.908,1.0,0.885,0.816,0.95
neoplasm,reader,115,precision,expert,non-experts,0.059,0.055944,0.963,0.908,1.0,0.904,0.822,0.973
neoplasm,reader,115,f1,pathchat-independent,pathchat-contextual,-0.018,0.055944,0.928,0.883,0.966,0.945,0.906,0.978
neoplasm,reader,36,specificity,expert,non-experts,0.139,0.05994,0.917,0.833,1.0,0.777,0.611,0.944
neoplasm,reader,115,f1,expert,non-experts,0.04,0.05994,0.969,0.936,0.993,0.928,0.875,0.972
neoplasm,reader,115,mcc,expert,non-experts,0.139,0.05994,0.898,0.794,0.978,0.76,0.592,0.905
neoplasm,reader,115,mcc,gpt-independent,pathchat-independent,-0.21,0.05994,0.543,0.398,0.67,0.753,0.629,0.882
neoplasm,reader,115,mcc,pathchat-independent,gpt-contextual,0.211,0.060939,0.753,0.629,0.882,0.542,0.392,0.684
neoplasm,reader,36,specificity,gemini-independent,gemini-contextual,0.083,0.068931,0.583,0.417,0.75,0.5,0.361,0.667
neoplasm,reader,115,f1,expert,pathchat-independent,0.041,0.076923,0.969,0.936,0.993,0.928,0.883,0.966
neoplasm,reader,115,mcc,expert,pathchat-independent,0.145,0.076923,0.898,0.794,0.978,0.753,0.629,0.882
neoplasm,reader,115,precision,non-experts,gemini-independent,0.069,0.07992,0.904,0.822,0.973,0.835,0.755,0.908
neoplasm,reader,115,precision,pathchat-independent,gemini-contextual,0.073,0.086913,0.885,0.816,0.95,0.812,0.731,0.891
neoplasm,reader,36,specificity,non-experts,gemini-independent,0.194,0.093906,0.777,0.611,0.944,0.583,0.417,0.75
neoplasm,reader,115,precision,expert,pathchat-contextual,0.056,0.098901,0.963,0.908,1.0,0.907,0.839,0.966
neoplasm,reader,36,specificity,gpt-independent,pathchat-contextual,0.111,0.10989,0.889,0.778,0.972,0.778,0.667,0.917
neoplasm,reader,36,specificity,non-experts,gpt-independent,-0.112,0.122877,0.777,0.611,0.944,0.889,0.778,0.972
neoplasm,reader,115,mcc,non-experts,gemini-contextual,0.151,0.13986,0.76,0.592,0.905,0.609,0.464,0.748
neoplasm,reader,36,specificity,pathchat-independent,pathchat-contextual,-0.056,0.140859,0.722,0.583,0.861,0.778,0.667,0.917
neoplasm,reader,36,specificity,gpt-independent,pathchat-independent,0.167,0.145854,0.889,0.778,0.972,0.722,0.583,0.861
neoplasm,reader,115,mcc,non-experts,gemini-independent,0.137,0.156843,0.76,0.592,0.905,0.622,0.462,0.761
neoplasm,reader,115,f1,non-experts,gemini-contextual,0.037,0.156843,0.928,0.875,0.972,0.891,0.84,0.939
neoplasm,reader,79,sensitivity,non-experts,pathchat-contextual,-0.034,0.170829,0.953,0.886,1.0,0.987,0.949,1.0
neoplasm,reader,36,specificity,expert,pathchat-contextual,0.139,0.175824,0.917,0.833,1.0,0.778,0.667,0.917
neoplasm,reader,36,specificity,gpt-contextual,pathchat-contextual,0.083,0.180819,0.861,0.75,0.972,0.778,0.667,0.917
neoplasm,reader,115,precision,gemini-independent,pathchat-independent,-0.05,0.188811,0.835,0.755,0.908,0.885,0.816,0.95
neoplasm,reader,115,f1,non-experts,gemini-independent,0.034,0.194805,0.928,0.875,0.972,0.894,0.839,0.939
neoplasm,reader,115,f1,pathchat-independent,gemini-contextual,0.036,0.195804,0.928,0.883,0.966,0.891,0.84,0.939
neoplasm,reader,115,mcc,pathchat-independent,gemini-contextual,0.144,0.195804,0.753,0.629,0.882,0.609,0.464,0.748
neoplasm,reader,115,precision,expert,gpt-contextual,0.043,0.22977,0.963,0.908,1.0,0.919,0.842,0.982
neoplasm,reader,115,f1,gemini-independent,pathchat-independent,-0.034,0.236763,0.894,0.839,0.939,0.928,0.883,0.966
neoplasm,reader,115,mcc,gemini-independent,pathchat-independent,-0.131,0.236763,0.622,0.462,0.761,0.753,0.629,0.882
neoplasm,reader,36,specificity,non-experts,gpt-contextual,-0.084,0.23976,0.777,0.611,0.944,0.861,0.75,0.972
neoplasm,reader,79,sensitivity,non-experts,gemini-contextual,-0.034,0.24975,0.953,0.886,1.0,0.987,0.962,1.0
neoplasm,reader,36,specificity,pathchat-independent,gpt-contextual,-0.139,0.266733,0.722,0.583,0.861,0.861,0.75,0.972
neoplasm,reader,36,specificity,gemini-independent,pathchat-independent,-0.139,0.273726,0.583,0.417,0.75,0.722,0.583,0.861
neoplasm,reader,115,mcc,pathchat-independent,pathchat-contextual,-0.064,0.302697,0.753,0.629,0.882,0.817,0.702,0.919
neoplasm,reader,115,precision,gpt-independent,pathchat-independent,0.047,0.303696,0.932,0.857,0.984,0.885,0.816,0.95
neoplasm,reader,115,precision,gemini-independent,gemini-contextual,0.023,0.348651,0.835,0.755,0.908,0.812,0.731,0.891
neoplasm,reader,115,precision,pathchat-independent,pathchat-contextual,-0.022,0.362637,0.885,0.816,0.95,0.907,0.839,0.966
neoplasm,reader,115,precision,expert,gpt-independent,0.03,0.375624,0.963,0.908,1.0,0.932,0.857,0.984
neoplasm,reader,115,f1,expert,pathchat-contextual,0.023,0.381618,0.969,0.936,0.993,0.945,0.906,0.978
neoplasm,reader,115,mcc,expert,pathchat-contextual,0.081,0.381618,0.898,0.794,0.978,0.817,0.702,0.919
neoplasm,reader,79,sensitivity,expert,gemini-independent,0.013,0.384615,0.975,0.937,1.0,0.962,0.911,1.0
neoplasm,reader,79,sensitivity,gemini-independent,pathchat-independent,-0.013,0.391608,0.962,0.911,1.0,0.975,0.937,1.0
neoplasm,reader,36,specificity,expert,gpt-independent,0.028,0.393606,0.917,0.833,1.0,0.889,0.778,0.972
neoplasm,reader,115,f1,non-experts,pathchat-contextual,-0.017,0.417582,0.928,0.875,0.972,0.945,0.906,0.978
neoplasm,reader,79,sensitivity,non-experts,pathchat-independent,-0.021,0.437562,0.953,0.886,1.0,0.975,0.937,1.0
neoplasm,reader,115,precision,pathchat-independent,gpt-contextual,-0.034,0.446553,0.885,0.816,0.95,0.919,0.842,0.982
neoplasm,reader,115,mcc,gemini-independent,gpt-contextual,0.08,0.44955,0.622,0.462,0.761,0.542,0.392,0.684
neoplasm,reader,79,sensitivity,gpt-independent,gpt-contextual,-0.025,0.452547,0.696,0.595,0.797,0.722,0.62,0.81
neoplasm,reader,115,precision,non-experts,gpt-independent,-0.028,0.45954,0.904,0.822,0.973,0.932,0.857,0.984
neoplasm,reader,115,mcc,non-experts,pathchat-contextual,-0.057,0.46953,0.76,0.592,0.905,0.817,0.702,0.919
neoplasm,reader,79,sensitivity,expert,non-experts,0.021,0.483516,0.975,0.937,1.0,0.953,0.886,1.0
neoplasm,reader,115,mcc,gemini-independent,gpt-independent,0.079,0.501499,0.622,0.462,0.761,0.543,0.398,0.67
neoplasm,reader,115,precision,gpt-independent,pathchat-contextual,0.025,0.564436,0.932,0.857,0.984,0.907,0.839,0.966
neoplasm,reader,115,mcc,gpt-independent,gemini-contextual,-0.066,0.574426,0.543,0.398,0.67,0.609,0.464,0.748
neoplasm,reader,115,precision,gpt-independent,gpt-contextual,0.013,0.585415,0.932,0.857,0.984,0.919,0.842,0.982
neoplasm,reader,115,mcc,gemini-contextual,gpt-contextual,0.067,0.59041,0.609,0.464,0.748,0.542,0.392,0.684
neoplasm,reader,115,f1,gpt-independent,gpt-contextual,-0.011,0.594406,0.797,0.717,0.864,0.809,0.733,0.878
neoplasm,reader,115,precision,non-experts,pathchat-independent,0.019,0.596404,0.904,0.822,0.973,0.885,0.816,0.95
neoplasm,reader,36,specificity,non-experts,pathchat-independent,0.055,0.638362,0.777,0.611,0.944,0.722,0.583,0.861
neoplasm,reader,79,sensitivity,gemini-independent,pathchat-contextual,-0.025,0.642358,0.962,0.911,1.0,0.987,0.949,1.0
neoplasm,reader,79,sensitivity,gemini-independent,gemini-contextual,-0.025,0.645355,0.962,0.911,1.0,0.987,0.962,1.0
neoplasm,reader,115,precision,non-experts,gpt-contextual,-0.016,0.701299,0.904,0.822,0.973,0.919,0.842,0.982
neoplasm,reader,36,specificity,expert,gpt-contextual,0.056,0.703297,0.917,0.833,1.0,0.861,0.75,0.972
neoplasm,reader,115,precision,gpt-contextual,pathchat-contextual,0.012,0.758242,0.919,0.842,0.982,0.907,0.839,0.966
neoplasm,reader,79,sensitivity,non-experts,gemini-independent,-0.009,0.842158,0.953,0.886,1.0,0.962,0.911,1.0
neoplasm,reader,36,specificity,non-experts,pathchat-contextual,-0.001,0.889111,0.777,0.611,0.944,0.778,0.667,0.917
neoplasm,reader,115,mcc,non-experts,pathchat-independent,0.007,0.894106,0.76,0.592,0.905,0.753,0.629,0.882
neoplasm,reader,115,precision,non-experts,pathchat-contextual,-0.003,0.894106,0.904,0.822,0.973,0.907,0.839,0.966
neoplasm,reader,115,f1,non-experts,pathchat-independent,0.0,0.981019,0.928,0.875,0.972,0.928,0.883,0.966
neoplasm,reader,115,f1,gemini-independent,gemini-contextual,0.003,0.995005,0.894,0.839,0.939,0.891,0.84,0.939
neoplasm,reader,115,mcc,gemini-independent,gemini-contextual,0.014,0.995005,0.622,0.462,0.761,0.609,0.464,0.748
neoplasm,reader,79,sensitivity,expert,pathchat-independent,0.0,1.0,0.975,0.937,1.0,0.975,0.937,1.0
neoplasm,reader,79,sensitivity,expert,gemini-contextual,-0.013,1.0,0.975,0.937,1.0,0.987,0.962,1.0
neoplasm,reader,79,sensitivity,expert,pathchat-contextual,-0.013,1.0,0.975,0.937,1.0,0.987,0.949,1.0
neoplasm,reader,36,specificity,gpt-independent,gpt-contextual,0.028,1.0,0.889,0.778,0.972,0.861,0.75,0.972
neoplasm,reader,115,mcc,gpt-independent,gpt-contextual,0.001,1.0,0.543,0.398,0.67,0.542,0.392,0.684
neoplasm,reader,79,sensitivity,pathchat-independent,gemini-contextual,-0.013,1.0,0.975,0.937,1.0,0.987,0.962,1.0
neoplasm,reader,79,sensitivity,pathchat-independent,pathchat-contextual,-0.013,1.0,0.975,0.937,1.0,0.987,0.949,1.0
neoplasm,reader,79,sensitivity,gemini-contextual,pathchat-contextual,0.0,1.0,0.987,0.962,1.0,0.987,0.949,1.0
neoplasm,semi,15,specificity,expert,gemini-independent,0.2,0.000999,0.933,0.8,1.0,0.733,0.467,0.933
neoplasm,semi,45,sensitivity,expert,gpt-independent,0.289,0.000999,0.978,0.933,1.0,0.689,0.556,0.822
neoplasm,semi,60,f1,expert,gpt-independent,0.193,0.000999,0.978,0.938,1.0,0.785,0.675,0.876
neoplasm,semi,60,mcc,expert,gpt-independent,0.484,0.000999,0.911,0.765,1.0,0.427,0.194,0.64
neoplasm,semi,60,precision,expert,gpt-independent,0.066,0.000999,0.978,0.929,1.0,0.912,0.811,1.0
neoplasm,semi,15,specificity,expert,gemini-contextual,0.4,0.000999,0.933,0.8,1.0,0.533,0.267,0.8
neoplasm,semi,45,sensitivity,expert,gpt-contextual,0.289,0.000999,0.978,0.933,1.0,0.689,0.556,0.822
neoplasm,semi,60,f1,expert,gpt-contextual,0.193,0.000999,0.978,0.938,1.0,0.785,0.676,0.874
neoplasm,semi,60,mcc,expert,gpt-contextual,0.484,0.000999,0.911,0.765,1.0,0.427,0.194,0.636
neoplasm,semi,60,precision,expert,gpt-contextual,0.066,0.000999,0.978,0.929,1.0,0.912,0.812,1.0
neoplasm,semi,60,f1,semi-experts,gpt-independent,0.181,0.000999,0.966,0.905,1.0,0.785,0.675,0.876
neoplasm,semi,60,mcc,semi-experts,gpt-independent,0.445,0.000999,0.872,0.645,1.0,0.427,0.194,0.64
neoplasm,semi,45,sensitivity,semi-experts,gpt-contextual,0.267,0.000999,0.956,0.867,1.0,0.689,0.556,0.822
neoplasm,semi,60,f1,semi-experts,gpt-contextual,0.181,0.000999,0.966,0.905,1.0,0.785,0.676,0.874
neoplasm,semi,60,mcc,semi-experts,gpt-contextual,0.445,0.000999,0.872,0.645,1.0,0.427,0.194,0.636
neoplasm,semi,45,sensitivity,gemini-independent,gpt-independent,0.289,0.000999,0.978,0.933,1.0,0.689,0.556,0.822
neoplasm,semi,60,f1,gemini-independent,gpt-independent,0.161,0.000999,0.946,0.894,0.99,0.785,0.675,0.876
neoplasm,semi,15,specificity,gemini-independent,gemini-contextual,0.2,0.000999,0.733,0.467,0.933,0.533,0.267,0.8
neoplasm,semi,45,sensitivity,gemini-independent,gpt-contextual,0.289,0.000999,0.978,0.933,1.0,0.689,0.556,0.822
neoplasm,semi,45,sensitivity,gpt-independent,gemini-contextual,-0.289,0.000999,0.689,0.556,0.822,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,gpt-independent,pathchat-contextual,-0.289,0.000999,0.689,0.556,0.822,0.978,0.933,1.0
neoplasm,semi,60,f1,gpt-independent,pathchat-contextual,-0.182,0.000999,0.785,0.675,0.876,0.967,0.923,1.0
neoplasm,semi,60,mcc,gpt-independent,pathchat-contextual,-0.437,0.000999,0.427,0.194,0.64,0.865,0.687,1.0
neoplasm,semi,45,sensitivity,pathchat-independent,gpt-contextual,0.267,0.000999,0.956,0.889,1.0,0.689,0.556,0.822
neoplasm,semi,60,f1,pathchat-independent,gpt-contextual,0.15,0.000999,0.935,0.875,0.98,0.785,0.676,0.874
neoplasm,semi,45,sensitivity,gemini-contextual,gpt-contextual,0.289,0.000999,0.978,0.933,1.0,0.689,0.556,0.822
neoplasm,semi,45,sensitivity,gpt-contextual,pathchat-contextual,-0.289,0.000999,0.689,0.556,0.822,0.978,0.933,1.0
neoplasm,semi,60,f1,gpt-contextual,pathchat-contextual,-0.182,0.000999,0.785,0.676,0.874,0.967,0.923,1.0
neoplasm,semi,60,mcc,gpt-contextual,pathchat-contextual,-0.437,0.000999,0.427,0.194,0.636,0.865,0.687,1.0
neoplasm,semi,45,sensitivity,semi-experts,gpt-independent,0.267,0.001998,0.956,0.867,1.0,0.689,0.556,0.822
neoplasm,semi,45,sensitivity,non-experts,gpt-independent,0.26,0.001998,0.949,0.867,1.0,0.689,0.556,0.822
neoplasm,semi,45,sensitivity,non-experts,gpt-contextual,0.26,0.001998,0.949,0.867,1.0,0.689,0.556,0.822
neoplasm,semi,60,f1,gemini-independent,gpt-contextual,0.161,0.001998,0.946,0.894,0.99,0.785,0.676,0.874
neoplasm,semi,45,sensitivity,gpt-independent,pathchat-independent,-0.267,0.004995,0.689,0.556,0.822,0.956,0.889,1.0
neoplasm,semi,60,f1,gpt-independent,pathchat-independent,-0.15,0.005994,0.785,0.675,0.876,0.935,0.875,0.98
neoplasm,semi,60,precision,expert,gemini-contextual,0.115,0.007992,0.978,0.929,1.0,0.863,0.766,0.96
neoplasm,semi,60,f1,non-experts,gpt-contextual,0.144,0.008991,0.928,0.851,0.988,0.785,0.676,0.874
neoplasm,semi,60,precision,semi-experts,gemini-contextual,0.114,0.00999,0.977,0.913,1.0,0.863,0.766,0.96
neoplasm,semi,60,f1,gpt-independent,gemini-contextual,-0.132,0.00999,0.785,0.675,0.876,0.917,0.857,0.97
neoplasm,semi,60,f1,gemini-contextual,gpt-contextual,0.132,0.00999,0.917,0.857,0.97,0.785,0.676,0.874
neoplasm,semi,60,f1,non-experts,gpt-independent,0.144,0.012987,0.928,0.851,0.988,0.785,0.675,0.876
neoplasm,semi,60,mcc,gemini-independent,gpt-contextual,0.343,0.013986,0.77,0.564,0.939,0.427,0.194,0.636
neoplasm,semi,60,mcc,gemini-independent,gpt-independent,0.343,0.014985,0.77,0.564,0.939,0.427,0.194,0.64
neoplasm,semi,60,mcc,expert,gemini-contextual,0.291,0.020979,0.911,0.765,1.0,0.62,0.383,0.828
neoplasm,semi,15,specificity,semi-experts,gemini-contextual,0.399,0.024975,0.932,0.733,1.0,0.533,0.267,0.8
neoplasm,semi,15,specificity,expert,pathchat-independent,0.2,0.042957,0.933,0.8,1.0,0.733,0.533,0.933
neoplasm,semi,15,specificity,expert,non-experts,0.222,0.047952,0.933,0.8,1.0,0.711,0.4,1.0
neoplasm,semi,60,precision,expert,non-experts,0.068,0.053946,0.978,0.929,1.0,0.91,0.796,1.0
neoplasm,semi,60,mcc,semi-experts,gemini-contextual,0.252,0.053946,0.872,0.645,1.0,0.62,0.383,0.828
neoplasm,semi,60,mcc,pathchat-independent,gpt-contextual,0.297,0.053946,0.724,0.485,0.918,0.427,0.194,0.636
neoplasm,semi,60,f1,expert,non-experts,0.049,0.056943,0.978,0.938,1.0,0.928,0.851,0.988
neoplasm,semi,60,mcc,expert,non-experts,0.212,0.056943,0.911,0.765,1.0,0.699,0.392,0.934
neoplasm,semi,60,mcc,expert,gemini-independent,0.141,0.072927,0.911,0.765,1.0,0.77,0.564,0.939
neoplasm,semi,60,f1,expert,gemini-contextual,0.061,0.072927,0.978,0.938,1.0,0.917,0.857,0.97
neoplasm,semi,60,mcc,gpt-independent,pathchat-independent,-0.297,0.073926,0.427,0.194,0.64,0.724,0.485,0.918
neoplasm,semi,60,mcc,non-experts,gpt-contextual,0.272,0.082917,0.699,0.392,0.934,0.427,0.194,0.636
neoplasm,semi,60,mcc,non-experts,gpt-independent,0.272,0.087912,0.699,0.392,0.934,0.427,0.194,0.64
neoplasm,semi,60,mcc,gemini-contextual,pathchat-contextual,-0.245,0.101898,0.62,0.383,0.828,0.865,0.687,1.0
neoplasm,semi,60,precision,semi-experts,non-experts,0.067,0.103896,0.977,0.913,1.0,0.91,0.796,1.0
neoplasm,semi,15,specificity,semi-experts,non-experts,0.221,0.104895,0.932,0.733,1.0,0.711,0.4,1.0
neoplasm,semi,60,precision,gemini-contextual,pathchat-contextual,-0.094,0.105894,0.863,0.766,0.96,0.957,0.887,1.0
neoplasm,semi,60,f1,semi-experts,gemini-contextual,0.05,0.124875,0.966,0.905,1.0,0.917,0.857,0.97
neoplasm,semi,15,specificity,pathchat-independent,gemini-contextual,0.2,0.142857,0.733,0.533,0.933,0.533,0.267,0.8
neoplasm,semi,15,specificity,gemini-contextual,pathchat-contextual,-0.333,0.146853,0.533,0.267,0.8,0.867,0.667,1.0
neoplasm,semi,15,specificity,gpt-independent,gemini-contextual,0.267,0.147852,0.8,0.6,1.0,0.533,0.267,0.8
neoplasm,semi,15,specificity,gemini-contextual,gpt-contextual,-0.267,0.147852,0.533,0.267,0.8,0.8,0.6,1.0
neoplasm,semi,60,precision,semi-experts,gpt-independent,0.065,0.155844,0.977,0.913,1.0,0.912,0.811,1.0
neoplasm,semi,60,mcc,non-experts,pathchat-contextual,-0.166,0.156843,0.699,0.392,0.934,0.865,0.687,1.0
neoplasm,semi,60,precision,semi-experts,gpt-contextual,0.065,0.157842,0.977,0.913,1.0,0.912,0.812,1.0
neoplasm,semi,60,f1,non-experts,pathchat-contextual,-0.039,0.158841,0.928,0.851,0.988,0.967,0.923,1.0
neoplasm,semi,60,precision,semi-experts,pathchat-independent,0.062,0.174825,0.977,0.913,1.0,0.915,0.826,0.98
neoplasm,semi,60,precision,semi-experts,gemini-independent,0.061,0.176823,0.977,0.913,1.0,0.917,0.827,0.981
neoplasm,semi,60,f1,gemini-contextual,pathchat-contextual,-0.05,0.178821,0.917,0.857,0.97,0.967,0.923,1.0
neoplasm,semi,60,precision,expert,gemini-independent,0.061,0.181818,0.978,0.929,1.0,0.917,0.827,0.981
neoplasm,semi,60,f1,expert,pathchat-independent,0.043,0.184815,0.978,0.938,1.0,0.935,0.875,0.98
neoplasm,semi,60,mcc,semi-experts,non-experts,0.173,0.195804,0.872,0.645,1.0,0.699,0.392,0.934
neoplasm,semi,60,precision,gemini-independent,gemini-contextual,0.054,0.197802,0.917,0.827,0.981,0.863,0.766,0.96
neoplasm,semi,60,mcc,expert,pathchat-independent,0.187,0.211788,0.911,0.765,1.0,0.724,0.485,0.918
neoplasm,semi,60,precision,expert,pathchat-independent,0.063,0.211788,0.978,0.929,1.0,0.915,0.826,0.98
neoplasm,semi,60,mcc,semi-experts,pathchat-independent,0.148,0.211788,0.872,0.645,1.0,0.724,0.485,0.918
neoplasm,semi,60,f1,semi-experts,non-experts,0.038,0.212787,0.966,0.905,1.0,0.928,0.851,0.988
neoplasm,semi,15,specificity,semi-experts,pathchat-independent,0.199,0.224775,0.932,0.733,1.0,0.733,0.533,0.933
neoplasm,semi,60,precision,non-experts,pathchat-contextual,-0.046,0.226773,0.91,0.796,1.0,0.957,0.887,1.0
neoplasm,semi,15,specificity,non-experts,pathchat-contextual,-0.155,0.230769,0.711,0.4,1.0,0.867,0.667,1.0
neoplasm,semi,15,specificity,semi-experts,gemini-independent,0.199,0.241758,0.932,0.733,1.0,0.733,0.467,0.933
neoplasm,semi,15,specificity,gemini-independent,gpt-independent,-0.067,0.245754,0.733,0.467,0.933,0.8,0.6,1.0
neoplasm,semi,15,specificity,gemini-independent,gpt-contextual,-0.067,0.245754,0.733,0.467,0.933,0.8,0.6,1.0
neoplasm,semi,60,f1,pathchat-independent,pathchat-contextual,-0.032,0.248751,0.935,0.875,0.98,0.967,0.923,1.0
neoplasm,semi,60,mcc,pathchat-independent,pathchat-contextual,-0.14,0.248751,0.724,0.485,0.918,0.865,0.687,1.0
neoplasm,semi,60,precision,pathchat-independent,pathchat-contextual,-0.042,0.248751,0.915,0.826,0.98,0.957,0.887,1.0
neoplasm,semi,60,precision,gpt-independent,pathchat-contextual,-0.045,0.263736,0.912,0.811,1.0,0.957,0.887,1.0
neoplasm,semi,60,precision,gpt-contextual,pathchat-contextual,-0.045,0.263736,0.912,0.812,1.0,0.957,0.887,1.0
neoplasm,semi,60,mcc,gpt-independent,gemini-contextual,-0.193,0.267732,0.427,0.194,0.64,0.62,0.383,0.828
neoplasm,semi,60,precision,non-experts,gemini-contextual,0.047,0.27972,0.91,0.796,1.0,0.863,0.766,0.96
neoplasm,semi,60,precision,gpt-independent,gemini-contextual,0.049,0.281718,0.912,0.811,1.0,0.863,0.766,0.96
neoplasm,semi,60,mcc,gemini-contextual,gpt-contextual,0.193,0.28971,0.62,0.383,0.828,0.427,0.194,0.636
neoplasm,semi,60,precision,gemini-contextual,gpt-contextual,-0.049,0.28971,0.863,0.766,0.96,0.912,0.812,1.0
neoplasm,semi,45,sensitivity,non-experts,pathchat-contextual,-0.029,0.290709,0.949,0.867,1.0,0.978,0.933,1.0
neoplasm,semi,15,specificity,non-experts,gemini-contextual,0.178,0.31968,0.711,0.4,1.0,0.533,0.267,0.8
neoplasm,semi,15,specificity,gpt-independent,pathchat-independent,0.067,0.343656,0.8,0.6,1.0,0.733,0.533,0.933
neoplasm,semi,15,specificity,pathchat-independent,gpt-contextual,-0.067,0.343656,0.733,0.533,0.933,0.8,0.6,1.0
neoplasm,semi,60,f1,semi-experts,pathchat-independent,0.031,0.346653,0.966,0.905,1.0,0.935,0.875,0.98
neoplasm,semi,45,sensitivity,expert,non-experts,0.029,0.350649,0.978,0.933,1.0,0.949,0.867,1.0
neoplasm,semi,60,mcc,semi-experts,gemini-independent,0.102,0.353646,0.872,0.645,1.0,0.77,0.564,0.939
neoplasm,semi,60,f1,expert,gemini-independent,0.032,0.357642,0.978,0.938,1.0,0.946,0.894,0.99
neoplasm,semi,60,f1,gemini-independent,gemini-contextual,0.03,0.376623,0.946,0.894,0.99,0.917,0.857,0.97
neoplasm,semi,60,mcc,gemini-independent,gemini-contextual,0.15,0.376623,0.77,0.564,0.939,0.62,0.383,0.828
neoplasm,semi,45,sensitivity,non-experts,gemini-independent,-0.029,0.3996,0.949,0.867,1.0,0.978,0.933,1.0
neoplasm,semi,60,precision,pathchat-independent,gemini-contextual,0.052,0.40959,0.915,0.826,0.98,0.863,0.766,0.96
neoplasm,semi,15,specificity,semi-experts,gpt-independent,0.132,0.410589,0.932,0.733,1.0,0.8,0.6,1.0
neoplasm,semi,15,specificity,semi-experts,gpt-contextual,0.132,0.410589,0.932,0.733,1.0,0.8,0.6,1.0
neoplasm,semi,45,sensitivity,non-experts,gemini-contextual,-0.029,0.416583,0.949,0.867,1.0,0.978,0.933,1.0
neoplasm,semi,60,mcc,pathchat-independent,gemini-contextual,0.104,0.451548,0.724,0.485,0.918,0.62,0.383,0.828
neoplasm,semi,15,specificity,non-experts,gpt-independent,-0.089,0.466533,0.711,0.4,1.0,0.8,0.6,1.0
neoplasm,semi,15,specificity,non-experts,gpt-contextual,-0.089,0.466533,0.711,0.4,1.0,0.8,0.6,1.0
neoplasm,semi,60,mcc,gemini-independent,pathchat-contextual,-0.095,0.482517,0.77,0.564,0.939,0.865,0.687,1.0
neoplasm,semi,60,precision,gemini-independent,pathchat-contextual,-0.04,0.482517,0.917,0.827,0.981,0.957,0.887,1.0
neoplasm,semi,15,specificity,pathchat-independent,pathchat-contextual,-0.133,0.495504,0.733,0.533,0.933,0.867,0.667,1.0
neoplasm,semi,60,f1,expert,semi-experts,0.012,0.517483,0.978,0.938,1.0,0.966,0.905,1.0
neoplasm,semi,15,specificity,expert,gpt-independent,0.133,0.517483,0.933,0.8,1.0,0.8,0.6,1.0
neoplasm,semi,15,specificity,expert,gpt-contextual,0.133,0.517483,0.933,0.8,1.0,0.8,0.6,1.0
neoplasm,semi,60,f1,semi-experts,gemini-independent,0.02,0.555445,0.966,0.905,1.0,0.946,0.894,0.99
neoplasm,semi,60,f1,non-experts,gemini-independent,-0.018,0.571429,0.928,0.851,0.988,0.946,0.894,0.99
neoplasm,semi,60,mcc,non-experts,gemini-independent,-0.071,0.576424,0.699,0.392,0.934,0.77,0.564,0.939
neoplasm,semi,15,specificity,gemini-independent,pathchat-contextual,-0.133,0.618382,0.733,0.467,0.933,0.867,0.667,1.0
neoplasm,semi,60,mcc,non-experts,gemini-contextual,0.079,0.63037,0.699,0.392,0.934,0.62,0.383,0.828
neoplasm,semi,60,f1,gemini-independent,pathchat-contextual,-0.021,0.632368,0.946,0.894,0.99,0.967,0.923,1.0
neoplasm,semi,60,mcc,gemini-independent,pathchat-independent,0.046,0.638362,0.77,0.564,0.939,0.724,0.485,0.918
neoplasm,semi,60,precision,semi-experts,pathchat-contextual,0.021,0.673327,0.977,0.913,1.0,0.957,0.887,1.0
neoplasm,semi,60,f1,non-experts,gemini-contextual,0.012,0.677323,0.928,0.851,0.988,0.917,0.857,0.97
neoplasm,semi,60,f1,pathchat-independent,gemini-contextual,0.018,0.727273,0.935,0.875,0.98,0.917,0.857,0.97
neoplasm,semi,45,sensitivity,expert,semi-experts,0.022,0.728272,0.978,0.933,1.0,0.956,0.867,1.0
neoplasm,semi,45,sensitivity,non-experts,pathchat-independent,-0.007,0.729271,0.949,0.867,1.0,0.956,0.889,1.0
neoplasm,semi,15,specificity,expert,semi-experts,0.001,0.736264,0.933,0.8,1.0,0.932,0.733,1.0
neoplasm,semi,60,mcc,expert,semi-experts,0.039,0.758242,0.911,0.765,1.0,0.872,0.645,1.0
neoplasm,semi,45,sensitivity,semi-experts,pathchat-contextual,-0.022,0.766234,0.956,0.867,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,semi-experts,non-experts,0.007,0.767233,0.956,0.867,1.0,0.949,0.867,1.0
neoplasm,semi,15,specificity,semi-experts,pathchat-contextual,0.065,0.776224,0.932,0.733,1.0,0.867,0.667,1.0
neoplasm,semi,45,sensitivity,semi-experts,gemini-independent,-0.022,0.777223,0.956,0.867,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,semi-experts,gemini-contextual,-0.022,0.78022,0.956,0.867,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,semi-experts,pathchat-independent,0.001,0.781219,0.956,0.867,1.0,0.956,0.889,1.0
neoplasm,semi,60,mcc,expert,pathchat-contextual,0.047,0.786214,0.911,0.765,1.0,0.865,0.687,1.0
neoplasm,semi,60,precision,expert,pathchat-contextual,0.021,0.786214,0.978,0.929,1.0,0.957,0.887,1.0
neoplasm,semi,15,specificity,non-experts,gemini-independent,-0.022,0.787213,0.711,0.4,1.0,0.733,0.467,0.933
neoplasm,semi,60,precision,non-experts,gemini-independent,-0.006,0.789211,0.91,0.796,1.0,0.917,0.827,0.981
neoplasm,semi,60,f1,gemini-independent,pathchat-independent,0.011,0.791209,0.946,0.894,0.99,0.935,0.875,0.98
neoplasm,semi,15,specificity,non-experts,pathchat-independent,-0.022,0.799201,0.711,0.4,1.0,0.733,0.533,0.933
neoplasm,semi,60,precision,non-experts,pathchat-independent,-0.005,0.809191,0.91,0.796,1.0,0.915,0.826,0.98
neoplasm,semi,60,precision,expert,semi-experts,0.001,0.816184,0.978,0.929,1.0,0.977,0.913,1.0
neoplasm,semi,60,f1,non-experts,pathchat-independent,-0.006,0.822178,0.928,0.851,0.988,0.935,0.875,0.98
neoplasm,semi,60,mcc,non-experts,pathchat-independent,-0.025,0.828172,0.699,0.392,0.934,0.724,0.485,0.918
neoplasm,semi,60,mcc,semi-experts,pathchat-contextual,0.007,0.873127,0.872,0.645,1.0,0.865,0.687,1.0
neoplasm,semi,60,f1,semi-experts,pathchat-contextual,-0.001,0.877123,0.966,0.905,1.0,0.967,0.923,1.0
neoplasm,semi,60,f1,expert,pathchat-contextual,0.011,0.946054,0.978,0.938,1.0,0.967,0.923,1.0
neoplasm,semi,60,precision,non-experts,gpt-contextual,-0.002,0.979021,0.91,0.796,1.0,0.912,0.812,1.0
neoplasm,semi,60,precision,non-experts,gpt-independent,-0.002,0.984016,0.91,0.796,1.0,0.912,0.811,1.0
neoplasm,semi,60,precision,gemini-independent,gpt-independent,0.005,0.99001,0.917,0.827,0.981,0.912,0.811,1.0
neoplasm,semi,60,precision,gemini-independent,gpt-contextual,0.005,0.991009,0.917,0.827,0.981,0.912,0.812,1.0
neoplasm,semi,60,precision,gpt-independent,pathchat-independent,-0.003,0.995005,0.912,0.811,1.0,0.915,0.826,0.98
neoplasm,semi,60,precision,pathchat-independent,gpt-contextual,0.003,0.999001,0.915,0.826,0.98,0.912,0.812,1.0
neoplasm,semi,45,sensitivity,expert,gemini-independent,0.0,1.0,0.978,0.933,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,expert,pathchat-independent,0.022,1.0,0.978,0.933,1.0,0.956,0.889,1.0
neoplasm,semi,45,sensitivity,expert,gemini-contextual,0.0,1.0,0.978,0.933,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,expert,pathchat-contextual,0.0,1.0,0.978,0.933,1.0,0.978,0.933,1.0
neoplasm,semi,15,specificity,expert,pathchat-contextual,0.067,1.0,0.933,0.8,1.0,0.867,0.667,1.0
neoplasm,semi,45,sensitivity,gemini-independent,pathchat-independent,0.022,1.0,0.978,0.933,1.0,0.956,0.889,1.0
neoplasm,semi,15,specificity,gemini-independent,pathchat-independent,0.0,1.0,0.733,0.467,0.933,0.733,0.533,0.933
neoplasm,semi,60,precision,gemini-independent,pathchat-independent,0.002,1.0,0.917,0.827,0.981,0.915,0.826,0.98
neoplasm,semi,45,sensitivity,gemini-independent,gemini-contextual,0.0,1.0,0.978,0.933,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,gemini-independent,pathchat-contextual,0.0,1.0,0.978,0.933,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,gpt-independent,gpt-contextual,0.0,1.0,0.689,0.556,0.822,0.689,0.556,0.822
neoplasm,semi,15,specificity,gpt-independent,gpt-contextual,0.0,1.0,0.8,0.6,1.0,0.8,0.6,1.0
neoplasm,semi,60,f1,gpt-independent,gpt-contextual,0.0,1.0,0.785,0.675,0.876,0.785,0.676,0.874
neoplasm,semi,60,mcc,gpt-independent,gpt-contextual,0.0,1.0,0.427,0.194,0.64,0.427,0.194,0.636
neoplasm,semi,60,precision,gpt-independent,gpt-contextual,0.0,1.0,0.912,0.811,1.0,0.912,0.812,1.0
neoplasm,semi,15,specificity,gpt-independent,pathchat-contextual,-0.067,1.0,0.8,0.6,1.0,0.867,0.667,1.0
neoplasm,semi,45,sensitivity,pathchat-independent,gemini-contextual,-0.022,1.0,0.956,0.889,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,pathchat-independent,pathchat-contextual,-0.022,1.0,0.956,0.889,1.0,0.978,0.933,1.0
neoplasm,semi,45,sensitivity,gemini-contextual,pathchat-contextual,0.0,1.0,0.978,0.933,1.0,0.978,0.933,1.0
neoplasm,semi,15,specificity,gpt-contextual,pathchat-contextual,-0.067,1.0,0.8,0.6,1.0,0.867,0.667,1.0
behavior,full,224,malignant_f1,gemini-independent,gpt-independent,0.208,0.000999,0.856,0.814,0.893,0.648,0.575,0.71
behavior,full,224,malignant_f1,gemini-independent,gpt-contextual,0.125,0.000999,0.856,0.814,0.893,0.731,0.664,0.788
behavior,full,224,benign_f1,gemini-independent,pathchat-contextual,-0.21,0.000999,0.554,0.438,0.667,0.764,0.673,0.841
behavior,full,224,cohen_kappa,gpt-independent,pathchat-independent,-0.298,0.000999,0.271,0.182,0.359,0.569,0.459,0.673
behavior,full,224,mcc,gpt-independent,pathchat-independent,-0.268,0.000999,0.316,0.22,0.407,0.583,0.476,0.685
behavior,full,224,benign_f1,gpt-independent,pathchat-independent,-0.189,0.000999,0.53,0.433,0.619,0.719,0.626,0.797
behavior,full,224,benign_mcc,gpt-independent,pathchat-independent,-0.284,0.000999,0.34,0.219,0.45,0.624,0.517,0.718
behavior,full,224,malignant_f1,gpt-independent,pathchat-independent,-0.211,0.000999,0.648,0.575,0.71,0.859,0.817,0.898
behavior,full,224,cohen_kappa,gpt-independent,gemini-contextual,-0.245,0.000999,0.271,0.182,0.359,0.517,0.414,0.614
behavior,full,224,malignant_f1,gpt-independent,gemini-contextual,-0.231,0.000999,0.648,0.575,0.71,0.879,0.838,0.912
behavior,full,224,malignant_mcc,gpt-independent,gemini-contextual,-0.28,0.000999,0.345,0.233,0.451,0.625,0.51,0.723
behavior,full,224,cohen_kappa,gpt-independent,pathchat-contextual,-0.356,0.000999,0.271,0.182,0.359,0.627,0.52,0.723
behavior,full,224,mcc,gpt-independent,pathchat-contextual,-0.314,0.000999,0.316,0.22,0.407,0.63,0.527,0.727
behavior,full,224,benign_f1,gpt-independent,pathchat-contextual,-0.234,0.000999,0.53,0.433,0.619,0.764,0.673,0.841
behavior,full,224,benign_mcc,gpt-independent,pathchat-contextual,-0.341,0.000999,0.34,0.219,0.45,0.681,0.575,0.787
behavior,full,224,malignant_f1,gpt-independent,pathchat-contextual,-0.247,0.000999,0.648,0.575,0.71,0.895,0.856,0.928
behavior,full,224,malignant_mcc,gpt-independent,pathchat-contextual,-0.302,0.000999,0.345,0.233,0.451,0.647,0.536,0.748
behavior,full,224,cohen_kappa,pathchat-independent,gpt-contextual,0.219,0.000999,0.569,0.459,0.673,0.351,0.251,0.441
behavior,full,224,benign_f1,pathchat-independent,gpt-contextual,0.172,0.000999,0.719,0.626,0.797,0.548,0.44,0.635
behavior,full,224,benign_mcc,pathchat-independent,gpt-contextual,0.257,0.000999,0.624,0.517,0.718,0.368,0.236,0.486
behavior,full,224,malignant_f1,pathchat-independent,gpt-contextual,0.128,0.000999,0.859,0.817,0.898,0.731,0.664,0.788
behavior,full,224,malignant_f1,gemini-contextual,gpt-contextual,0.148,0.000999,0.879,0.838,0.912,0.731,0.664,0.788
behavior,full,224,cohen_kappa,gpt-contextual,pathchat-contextual,-0.276,0.000999,0.351,0.251,0.441,0.627,0.52,0.723
behavior,full,224,mcc,gpt-contextual,pathchat-contextual,-0.24,0.000999,0.39,0.292,0.482,0.63,0.527,0.727
behavior,full,224,benign_f1,gpt-contextual,pathchat-contextual,-0.216,0.000999,0.548,0.44,0.635,0.764,0.673,0.841
behavior,full,224,benign_mcc,gpt-contextual,pathchat-contextual,-0.313,0.000999,0.368,0.236,0.486,0.681,0.575,0.787
behavior,full,224,malignant_f1,gpt-contextual,pathchat-contextual,-0.164,0.000999,0.731,0.664,0.788,0.895,0.856,0.928
behavior,full,224,malignant_mcc,gpt-independent,pathchat-independent,-0.247,0.001998,0.345,0.233,0.451,0.592,0.474,0.701
behavior,full,224,mcc,gpt-independent,gemini-contextual,-0.207,0.001998,0.316,0.22,0.407,0.523,0.421,0.622
behavior,full,224,mcc,pathchat-independent,gpt-contextual,0.193,0.001998,0.583,0.476,0.685,0.39,0.292,0.482
behavior,full,224,benign_mcc,gemini-independent,pathchat-contextual,-0.25,0.002997,0.431,0.297,0.564,0.681,0.575,0.787
behavior,full,224,cohen_kappa,gemini-independent,gpt-independent,0.19,0.005994,0.462,0.361,0.56,0.271,0.182,0.359
behavior,full,224,malignant_mcc,gemini-independent,gpt-independent,0.206,0.005994,0.55,0.434,0.661,0.345,0.233,0.451
behavior,full,224,malignant_f1,gpt-independent,gpt-contextual,-0.083,0.005994,0.648,0.575,0.71,0.731,0.664,0.788
behavior,full,224,benign_f1,gemini-independent,pathchat-independent,-0.165,0.008991,0.554,0.438,0.667,0.719,0.626,0.797
behavior,full,224,malignant_mcc,gemini-contextual,gpt-contextual,0.172,0.008991,0.625,0.51,0.723,0.453,0.343,0.552
behavior,full,224,benign_f1,gemini-contextual,pathchat-contextual,-0.149,0.00999,0.615,0.491,0.726,0.764,0.673,0.841
behavior,full,224,cohen_kappa,gemini-contextual,gpt-contextual,0.166,0.010989,0.517,0.414,0.614,0.351,0.251,0.441
behavior,full,224,malignant_mcc,gpt-independent,gpt-contextual,-0.109,0.012987,0.345,0.233,0.451,0.453,0.343,0.552
behavior,full,224,benign_mcc,gemini-contextual,pathchat-contextual,-0.179,0.012987,0.503,0.353,0.636,0.681,0.575,0.787
behavior,full,224,malignant_mcc,gpt-contextual,pathchat-contextual,-0.194,0.012987,0.453,0.343,0.552,0.647,0.536,0.748
behavior,full,224,benign_mcc,gemini-independent,pathchat-independent,-0.193,0.017982,0.431,0.297,0.564,0.624,0.517,0.718
behavior,full,224,cohen_kappa,gemini-independent,pathchat-contextual,-0.165,0.018981,0.462,0.361,0.56,0.627,0.52,0.723
behavior,full,224,mcc,gemini-independent,pathchat-contextual,-0.161,0.024975,0.469,0.369,0.57,0.63,0.527,0.727
behavior,full,224,mcc,gemini-independent,gpt-independent,0.153,0.026973,0.469,0.369,0.57,0.316,0.22,0.407
behavior,full,224,mcc,gemini-contextual,gpt-contextual,0.132,0.030969,0.523,0.421,0.622,0.39,0.292,0.482
behavior,full,224,benign_mcc,gpt-independent,gemini-contextual,-0.162,0.032967,0.34,0.219,0.45,0.503,0.353,0.636
behavior,full,224,malignant_f1,pathchat-independent,pathchat-contextual,-0.036,0.032967,0.859,0.817,0.898,0.895,0.856,0.928
behavior,full,224,cohen_kappa,gpt-independent,gpt-contextual,-0.079,0.043956,0.271,0.182,0.359,0.351,0.251,0.441
behavior,full,224,benign_f1,pathchat-independent,gemini-contextual,0.104,0.056943,0.719,0.626,0.797,0.615,0.491,0.726
behavior,full,224,malignant_mcc,pathchat-independent,gpt-contextual,0.138,0.057942,0.592,0.474,0.701,0.453,0.343,0.552
behavior,full,224,benign_mcc,gemini-contextual,gpt-contextual,0.135,0.066933,0.503,0.353,0.636,0.368,0.236,0.486
behavior,full,224,malignant_f1,gemini-independent,pathchat-contextual,-0.039,0.072927,0.856,0.814,0.893,0.895,0.856,0.928
behavior,full,224,mcc,gpt-independent,gpt-contextual,-0.074,0.082917,0.316,0.22,0.407,0.39,0.292,0.482
behavior,full,224,benign_mcc,pathchat-independent,gemini-contextual,0.122,0.101898,0.624,0.517,0.718,0.503,0.353,0.636
behavior,full,224,cohen_kappa,gemini-contextual,pathchat-contextual,-0.11,0.105894,0.517,0.414,0.614,0.627,0.52,0.723
behavior,full,224,benign_f1,gpt-independent,gemini-contextual,-0.085,0.106893,0.53,0.433,0.619,0.615,0.491,0.726
behavior,full,224,mcc,gemini-independent,pathchat-independent,-0.115,0.108891,0.469,0.369,0.57,0.583,0.476,0.685
behavior,full,224,cohen_kappa,gemini-independent,gpt-contextual,0.111,0.10989,0.462,0.361,0.56,0.351,0.251,0.441
behavior,full,224,mcc,gemini-contextual,pathchat-contextual,-0.107,0.113886,0.523,0.421,0.622,0.63,0.527,0.727
behavior,full,224,cohen_kappa,gemini-independent,pathchat-independent,-0.108,0.132867,0.462,0.361,0.56,0.569,0.459,0.673
behavior,full,224,malignant_mcc,gemini-independent,pathchat-contextual,-0.097,0.152847,0.55,0.434,0.661,0.647,0.536,0.748
behavior,full,224,malignant_mcc,gemini-independent,gpt-contextual,0.097,0.186813,0.55,0.434,0.661,0.453,0.343,0.552
behavior,full,224,benign_f1,gemini-contextual,gpt-contextual,0.068,0.190809,0.615,0.491,0.726,0.548,0.44,0.635
behavior,full,224,benign_f1,pathchat-independent,pathchat-contextual,-0.045,0.203796,0.719,0.626,0.797,0.764,0.673,0.841
behavior,full,224,malignant_mcc,gemini-independent,gemini-contextual,-0.075,0.211788,0.55,0.434,0.661,0.625,0.51,0.723
behavior,full,224,cohen_kappa,pathchat-independent,pathchat-contextual,-0.058,0.215784,0.569,0.459,0.673,0.627,0.52,0.723
behavior,full,224,benign_mcc,pathchat-independent,pathchat-contextual,-0.057,0.216783,0.624,0.517,0.718,0.681,0.575,0.787
behavior,full,224,benign_f1,gemini-independent,gemini-contextual,-0.061,0.22977,0.554,0.438,0.667,0.615,0.491,0.726
behavior,full,224,mcc,gemini-independent,gpt-contextual,0.078,0.243756,0.469,0.369,0.57,0.39,0.292,0.482
behavior,full,224,benign_mcc,gemini-independent,gemini-contextual,-0.072,0.248751,0.431,0.297,0.564,0.503,0.353,0.636
behavior,full,224,malignant_f1,gemini-independent,gemini-contextual,-0.022,0.250749,0.856,0.814,0.893,0.879,0.838,0.912
behavior,full,224,cohen_kappa,gemini-independent,gemini-contextual,-0.055,0.25974,0.462,0.361,0.56,0.517,0.414,0.614
behavior,full,224,mcc,gemini-independent,gemini-contextual,-0.054,0.273726,0.469,0.369,0.57,0.523,0.421,0.622
behavior,full,224,malignant_mcc,pathchat-independent,pathchat-contextual,-0.056,0.294705,0.592,0.474,0.701,0.647,0.536,0.748
behavior,full,224,benign_mcc,gemini-independent,gpt-independent,0.091,0.296703,0.431,0.297,0.564,0.34,0.219,0.45
behavior,full,224,mcc,pathchat-independent,gemini-contextual,0.061,0.332667,0.583,0.476,0.685,0.523,0.421,0.622
behavior,full,224,mcc,pathchat-independent,pathchat-contextual,-0.046,0.348651,0.583,0.476,0.685,0.63,0.527,0.727
behavior,full,224,cohen_kappa,pathchat-independent,gemini-contextual,0.052,0.400599,0.569,0.459,0.673,0.517,0.414,0.614
behavior,full,224,malignant_f1,pathchat-independent,gemini-contextual,-0.02,0.415584,0.859,0.817,0.898,0.879,0.838,0.912
behavior,full,224,benign_mcc,gemini-independent,gpt-contextual,0.063,0.41958,0.431,0.297,0.564,0.368,0.236,0.486
behavior,full,224,malignant_f1,gemini-contextual,pathchat-contextual,-0.017,0.42957,0.879,0.838,0.912,0.895,0.856,0.928
behavior,full,224,benign_f1,gpt-independent,gpt-contextual,-0.018,0.577423,0.53,0.433,0.619,0.548,0.44,0.635
behavior,full,224,benign_mcc,gpt-independent,gpt-contextual,-0.027,0.577423,0.34,0.219,0.45,0.368,0.236,0.486
behavior,full,224,malignant_mcc,gemini-independent,pathchat-independent,-0.041,0.578422,0.55,0.434,0.661,0.592,0.474,0.701
behavior,full,224,malignant_mcc,pathchat-independent,gemini-contextual,-0.033,0.608392,0.592,0.474,0.701,0.625,0.51,0.723
behavior,full,224,benign_f1,gemini-independent,gpt-independent,0.024,0.653347,0.554,0.438,0.667,0.53,0.433,0.619
behavior,full,224,malignant_mcc,gemini-contextual,pathchat-contextual,-0.022,0.717283,0.625,0.51,0.723,0.647,0.536,0.748
behavior,full,224,malignant_f1,gemini-independent,pathchat-independent,-0.003,0.888112,0.856,0.814,0.893,0.859,0.817,0.898
behavior,full,224,benign_f1,gemini-independent,gpt-contextual,0.007,0.924076,0.554,0.438,0.667,0.548,0.44,0.635
behavior,reader,78,cohen_kappa,expert,gpt-independent,0.358,0.000999,0.775,0.63,0.894,0.417,0.275,0.563
behavior,reader,78,mcc,expert,gpt-independent,0.303,0.000999,0.781,0.649,0.897,0.478,0.352,0.606
behavior,reader,78,malignant_f1,expert,gpt-independent,0.276,0.000999,0.959,0.916,0.991,0.684,0.56,0.787
behavior,reader,78,malignant_mcc,expert,gpt-independent,0.408,0.000999,0.896,0.802,0.974,0.488,0.347,0.624
behavior,reader,78,cohen_kappa,expert,gpt-contextual,0.399,0.000999,0.775,0.63,0.894,0.377,0.242,0.52
behavior,reader,78,mcc,expert,gpt-contextual,0.358,0.000999,0.781,0.649,0.897,0.424,0.293,0.558
behavior,reader,78,benign_f1,expert,gpt-contextual,0.226,0.000999,0.851,0.727,0.943,0.625,0.471,0.756
behavior,reader,78,benign_mcc,expert,gpt-contextual,0.36,0.000999,0.787,0.616,0.915,0.427,0.23,0.609
behavior,reader,78,malignant_f1,expert,gpt-contextual,0.234,0.000999,0.959,0.916,0.991,0.725,0.594,0.822
behavior,reader,78,malignant_mcc,expert,gpt-contextual,0.336,0.000999,0.896,0.802,0.974,0.56,0.442,0.691
behavior,reader,78,malignant_f1,non-experts,gpt-independent,0.204,0.000999,0.888,0.787,0.959,0.684,0.56,0.787
behavior,reader,78,malignant_f1,gpt-independent,pathchat-independent,-0.208,0.000999,0.684,0.56,0.787,0.891,0.813,0.95
behavior,reader,78,malignant_f1,gpt-independent,gemini-contextual,-0.218,0.000999,0.684,0.56,0.787,0.902,0.837,0.957
behavior,reader,78,malignant_f1,gpt-independent,pathchat-contextual,-0.224,0.000999,0.684,0.56,0.787,0.907,0.842,0.957
behavior,reader,78,malignant_f1,gemini-independent,gpt-independent,0.201,0.001998,0.885,0.818,0.941,0.684,0.56,0.787
behavior,reader,78,cohen_kappa,pathchat-independent,gpt-contextual,0.296,0.002997,0.673,0.494,0.829,0.377,0.242,0.52
behavior,reader,78,cohen_kappa,gpt-contextual,pathchat-contextual,-0.332,0.002997,0.377,0.242,0.52,0.708,0.526,0.854
behavior,reader,78,malignant_f1,gpt-contextual,pathchat-contextual,-0.182,0.002997,0.725,0.594,0.822,0.907,0.842,0.957
behavior,reader,78,cohen_kappa,non-experts,gpt-contextual,0.268,0.005994,0.645,0.455,0.821,0.377,0.242,0.52
behavior,reader,78,malignant_f1,gemini-contextual,gpt-contextual,0.177,0.005994,0.902,0.837,0.957,0.725,0.594,0.822
behavior,reader,78,malignant_f1,pathchat-independent,gpt-contextual,0.166,0.007992,0.891,0.813,0.95,0.725,0.594,0.822
behavior,reader,78,mcc,gpt-contextual,pathchat-contextual,-0.295,0.007992,0.424,0.293,0.558,0.718,0.54,0.86
behavior,reader,78,cohen_kappa,expert,gemini-independent,0.2,0.008991,0.775,0.63,0.894,0.576,0.4,0.742
behavior,reader,78,malignant_mcc,expert,gemini-independent,0.241,0.008991,0.896,0.802,0.974,0.655,0.46,0.83
behavior,reader,78,mcc,pathchat-independent,gpt-contextual,0.252,0.008991,0.676,0.506,0.833,0.424,0.293,0.558
behavior,reader,78,benign_mcc,gpt-contextual,pathchat-contextual,-0.358,0.008991,0.427,0.23,0.609,0.785,0.612,0.917
behavior,reader,78,mcc,expert,gemini-independent,0.2,0.00999,0.781,0.649,0.897,0.581,0.407,0.745
behavior,reader,78,cohen_kappa,gpt-independent,pathchat-contextual,-0.291,0.010989,0.417,0.275,0.563,0.708,0.526,0.854
behavior,reader,78,benign_mcc,non-experts,gpt-contextual,0.319,0.011988,0.747,0.531,0.915,0.427,0.23,0.609
behavior,reader,78,malignant_f1,non-experts,gpt-contextual,0.163,0.011988,0.888,0.787,0.959,0.725,0.594,0.822
behavior,reader,78,cohen_kappa,gpt-independent,pathchat-independent,-0.256,0.011988,0.417,0.275,0.563,0.673,0.494,0.829
behavior,reader,78,benign_f1,pathchat-independent,gpt-contextual,0.183,0.011988,0.808,0.667,0.917,0.625,0.471,0.756
behavior,reader,78,benign_mcc,pathchat-independent,gpt-contextual,0.29,0.011988,0.717,0.538,0.869,0.427,0.23,0.609
behavior,reader,78,benign_f1,non-experts,gpt-contextual,0.197,0.012987,0.822,0.666,0.941,0.625,0.471,0.756
behavior,reader,78,benign_f1,gpt-contextual,pathchat-contextual,-0.219,0.012987,0.625,0.471,0.756,0.844,0.706,0.943
behavior,reader,78,malignant_mcc,non-experts,gpt-independent,0.234,0.016983,0.723,0.522,0.897,0.488,0.347,0.624
behavior,reader,78,mcc,non-experts,gpt-contextual,0.232,0.016983,0.655,0.477,0.825,0.424,0.293,0.558
behavior,reader,78,cohen_kappa,gemini-contextual,gpt-contextual,0.244,0.022977,0.62,0.47,0.773,0.377,0.242,0.52
behavior,reader,78,malignant_f1,gemini-independent,gpt-contextual,0.16,0.024975,0.885,0.818,0.941,0.725,0.594,0.822
behavior,reader,78,malignant_f1,expert,gemini-independent,0.075,0.025974,0.959,0.916,0.991,0.885,0.818,0.941
behavior,reader,78,benign_f1,expert,gpt-independent,0.164,0.028971,0.851,0.727,0.943,0.687,0.549,0.8
behavior,reader,78,benign_f1,gpt-independent,pathchat-contextual,-0.158,0.030969,0.687,0.549,0.8,0.844,0.706,0.943
behavior,reader,78,benign_mcc,gpt-independent,pathchat-contextual,-0.24,0.030969,0.546,0.391,0.68,0.785,0.612,0.917
behavior,reader,78,cohen_kappa,non-experts,gpt-independent,0.228,0.031968,0.645,0.455,0.821,0.417,0.275,0.563
behavior,reader,78,malignant_mcc,expert,pathchat-independent,0.204,0.032967,0.896,0.802,0.974,0.691,0.505,0.858
behavior,reader,78,benign_mcc,expert,gpt-independent,0.242,0.034965,0.787,0.616,0.915,0.546,0.391,0.68
behavior,reader,78,benign_mcc,gemini-contextual,gpt-contextual,0.266,0.034965,0.693,0.522,0.848,0.427,0.23,0.609
behavior,reader,78,mcc,gpt-independent,pathchat-contextual,-0.24,0.038961,0.478,0.352,0.606,0.718,0.54,0.86
behavior,reader,78,mcc,gpt-independent,pathchat-independent,-0.198,0.044955,0.478,0.352,0.606,0.676,0.506,0.833
behavior,reader,78,benign_f1,gpt-independent,pathchat-independent,-0.121,0.04995,0.687,0.549,0.8,0.808,0.667,0.917
behavior,reader,78,malignant_mcc,expert,non-experts,0.173,0.051948,0.896,0.802,0.974,0.723,0.522,0.897
behavior,reader,78,benign_mcc,gpt-independent,pathchat-independent,-0.172,0.051948,0.546,0.391,0.68,0.717,0.538,0.869
behavior,reader,78,mcc,gemini-contextual,gpt-contextual,0.207,0.061938,0.631,0.491,0.778,0.424,0.293,0.558
behavior,reader,78,malignant_f1,expert,non-experts,0.071,0.067932,0.959,0.916,0.991,0.888,0.787,0.959
behavior,reader,78,malignant_mcc,expert,gemini-contextual,0.179,0.068931,0.896,0.802,0.974,0.717,0.552,0.868
behavior,reader,78,malignant_mcc,expert,pathchat-contextual,0.183,0.071928,0.896,0.802,0.974,0.713,0.528,0.86
behavior,reader,78,benign_f1,non-experts,gpt-independent,0.135,0.080919,0.822,0.666,0.941,0.687,0.549,0.8
behavior,reader,78,cohen_kappa,gemini-independent,gpt-contextual,0.199,0.081918,0.576,0.4,0.742,0.377,0.242,0.52
behavior,reader,78,mcc,non-experts,gpt-independent,0.177,0.082917,0.655,0.477,0.825,0.478,0.352,0.606
behavior,reader,78,malignant_f1,expert,pathchat-independent,0.068,0.085914,0.959,0.916,0.991,0.891,0.813,0.95
behavior,reader,78,benign_f1,expert,gemini-independent,0.137,0.087912,0.851,0.727,0.943,0.714,0.529,0.857
behavior,reader,78,malignant_mcc,gpt-independent,gemini-contextual,-0.228,0.087912,0.488,0.347,0.624,0.717,0.552,0.868
behavior,reader,78,malignant_mcc,gpt-independent,pathchat-contextual,-0.224,0.090909,0.488,0.347,0.624,0.713,0.528,0.86
behavior,reader,78,cohen_kappa,expert,gemini-contextual,0.155,0.093906,0.775,0.63,0.894,0.62,0.47,0.773
behavior,reader,78,malignant_mcc,non-experts,gpt-contextual,0.163,0.095904,0.723,0.522,0.897,0.56,0.442,0.691
behavior,reader,78,benign_mcc,expert,gemini-independent,0.163,0.096903,0.787,0.616,0.915,0.624,0.405,0.808
behavior,reader,78,benign_mcc,non-experts,gpt-independent,0.201,0.0999,0.747,0.531,0.915,0.546,0.391,0.68
behavior,reader,78,cohen_kappa,gpt-independent,gemini-contextual,-0.203,0.100899,0.417,0.275,0.563,0.62,0.47,0.773
behavior,reader,78,malignant_mcc,gpt-independent,pathchat-independent,-0.203,0.104895,0.488,0.347,0.624,0.691,0.505,0.858
behavior,reader,78,mcc,expert,gemini-contextual,0.15,0.106893,0.781,0.649,0.897,0.631,0.491,0.778
behavior,reader,78,mcc,expert,non-experts,0.126,0.110889,0.781,0.649,0.897,0.655,0.477,0.825
behavior,reader,78,cohen_kappa,expert,non-experts,0.131,0.120879,0.775,0.63,0.894,0.645,0.455,0.821
behavior,reader,78,benign_f1,gemini-independent,pathchat-contextual,-0.13,0.132867,0.714,0.529,0.857,0.844,0.706,0.943
behavior,reader,78,benign_mcc,gemini-independent,pathchat-contextual,-0.161,0.132867,0.624,0.405,0.808,0.785,0.612,0.917
behavior,reader,78,benign_f1,gemini-contextual,gpt-contextual,0.125,0.140859,0.75,0.571,0.88,0.625,0.471,0.756
behavior,reader,78,benign_mcc,gemini-independent,gpt-contextual,0.196,0.155844,0.624,0.405,0.808,0.427,0.23,0.609
behavior,reader,78,malignant_f1,expert,gemini-contextual,0.057,0.15984,0.959,0.916,0.991,0.902,0.837,0.957
behavior,reader,78,malignant_mcc,gemini-independent,gpt-independent,0.167,0.160839,0.655,0.46,0.83,0.488,0.347,0.624
behavior,reader,78,mcc,gemini-independent,gpt-contextual,0.158,0.162837,0.581,0.407,0.745,0.424,0.293,0.558
behavior,reader,78,benign_f1,gpt-independent,gpt-contextual,0.062,0.172827,0.687,0.549,0.8,0.625,0.471,0.756
behavior,reader,78,benign_mcc,gpt-independent,gpt-contextual,0.118,0.172827,0.546,0.391,0.68,0.427,0.23,0.609
behavior,reader,78,cohen_kappa,gemini-independent,gpt-independent,0.159,0.176823,0.576,0.4,0.742,0.417,0.275,0.563
behavior,reader,78,benign_f1,gemini-contextual,pathchat-contextual,-0.094,0.177822,0.75,0.571,0.88,0.844,0.706,0.943
behavior,reader,78,mcc,gemini-independent,pathchat-contextual,-0.137,0.184815,0.581,0.407,0.745,0.718,0.54,0.86
behavior,reader,78,cohen_kappa,gemini-independent,pathchat-contextual,-0.133,0.190809,0.576,0.4,0.742,0.708,0.526,0.854
behavior,reader,78,benign_f1,non-experts,gemini-independent,0.108,0.191808,0.822,0.666,0.941,0.714,0.529,0.857
behavior,reader,78,malignant_f1,expert,pathchat-contextual,0.052,0.194805,0.959,0.916,0.991,0.907,0.842,0.957
behavior,reader,78,benign_f1,expert,gemini-contextual,0.101,0.195804,0.851,0.727,0.943,0.75,0.571,0.88
behavior,reader,78,mcc,gpt-independent,gemini-contextual,-0.153,0.206793,0.478,0.352,0.606,0.631,0.491,0.778
behavior,reader,78,malignant_mcc,gpt-independent,gpt-contextual,-0.071,0.217782,0.488,0.347,0.624,0.56,0.442,0.691
behavior,reader,78,malignant_mcc,gemini-contextual,gpt-contextual,0.157,0.221778,0.717,0.552,0.868,0.56,0.442,0.691
behavior,reader,78,benign_f1,gemini-independent,pathchat-independent,-0.093,0.234765,0.714,0.529,0.857,0.808,0.667,0.917
behavior,reader,78,mcc,expert,pathchat-independent,0.106,0.244755,0.781,0.649,0.897,0.676,0.506,0.833
behavior,reader,78,malignant_mcc,gpt-contextual,pathchat-contextual,-0.153,0.251748,0.56,0.442,0.691,0.713,0.528,0.86
behavior,reader,78,cohen_kappa,expert,pathchat-independent,0.102,0.256743,0.775,0.63,0.894,0.673,0.494,0.829
behavior,reader,78,benign_mcc,gpt-independent,gemini-contextual,-0.148,0.271728,0.546,0.391,0.68,0.693,0.522,0.848
behavior,reader,78,benign_f1,gemini-independent,gpt-contextual,0.089,0.274725,0.714,0.529,0.857,0.625,0.471,0.756
behavior,reader,78,benign_mcc,non-experts,gemini-independent,0.123,0.281718,0.747,0.531,0.915,0.624,0.405,0.808
behavior,reader,78,malignant_mcc,pathchat-independent,gpt-contextual,0.132,0.294705,0.691,0.505,0.858,0.56,0.442,0.691
behavior,reader,78,benign_mcc,gemini-independent,gemini-contextual,-0.069,0.30969,0.624,0.405,0.808,0.693,0.522,0.848
behavior,reader,78,cohen_kappa,gemini-independent,pathchat-independent,-0.097,0.334665,0.576,0.4,0.742,0.673,0.494,0.829
behavior,reader,78,mcc,gemini-independent,pathchat-independent,-0.095,0.357642,0.581,0.407,0.745,0.676,0.506,0.833
behavior,reader,78,mcc,gemini-contextual,pathchat-contextual,-0.087,0.375624,0.631,0.491,0.778,0.718,0.54,0.86
behavior,reader,78,mcc,gemini-independent,gpt-independent,0.103,0.377622,0.581,0.407,0.745,0.478,0.352,0.606
behavior,reader,78,cohen_kappa,gemini-contextual,pathchat-contextual,-0.088,0.381618,0.62,0.47,0.773,0.708,0.526,0.854
behavior,reader,78,benign_f1,non-experts,gemini-contextual,0.072,0.393606,0.822,0.666,0.941,0.75,0.571,0.88
behavior,reader,78,benign_mcc,gemini-independent,pathchat-independent,-0.093,0.3996,0.624,0.405,0.808,0.717,0.538,0.869
behavior,reader,78,benign_f1,gpt-independent,gemini-contextual,-0.063,0.428571,0.687,0.549,0.8,0.75,0.571,0.88
behavior,reader,78,benign_f1,pathchat-independent,gemini-contextual,0.058,0.43956,0.808,0.667,0.917,0.75,0.571,0.88
behavior,reader,78,mcc,gpt-independent,gpt-contextual,0.054,0.442557,0.478,0.352,0.606,0.424,0.293,0.558
behavior,reader,78,mcc,non-experts,gemini-independent,0.074,0.450549,0.655,0.477,0.825,0.581,0.407,0.745
behavior,reader,78,malignant_mcc,gemini-independent,gpt-contextual,0.095,0.451548,0.655,0.46,0.83,0.56,0.442,0.691
behavior,reader,78,benign_f1,pathchat-independent,pathchat-contextual,-0.037,0.464535,0.808,0.667,0.917,0.844,0.706,0.943
behavior,reader,78,benign_mcc,pathchat-independent,pathchat-contextual,-0.068,0.464535,0.717,0.538,0.869,0.785,0.612,0.917
behavior,reader,78,malignant_f1,pathchat-independent,pathchat-contextual,-0.016,0.468531,0.891,0.813,0.95,0.907,0.842,0.957
behavior,reader,78,benign_f1,expert,pathchat-independent,0.043,0.485514,0.851,0.727,0.943,0.808,0.667,0.917
behavior,reader,78,benign_mcc,expert,pathchat-independent,0.07,0.485514,0.787,0.616,0.915,0.717,0.538,0.869
behavior,reader,78,malignant_f1,gemini-independent,pathchat-contextual,-0.023,0.5005,0.885,0.818,0.941,0.907,0.842,0.957
behavior,reader,78,benign_mcc,expert,gemini-contextual,0.094,0.501499,0.787,0.616,0.915,0.693,0.522,0.848
behavior,reader,78,cohen_kappa,expert,pathchat-contextual,0.067,0.504496,0.775,0.63,0.894,0.708,0.526,0.854
behavior,reader,78,cohen_kappa,non-experts,gemini-independent,0.069,0.51049,0.645,0.455,0.821,0.576,0.4,0.742
behavior,reader,78,cohen_kappa,non-experts,pathchat-contextual,-0.063,0.52048,0.645,0.455,0.821,0.708,0.526,0.854
behavior,reader,78,mcc,expert,pathchat-contextual,0.063,0.522478,0.781,0.649,0.897,0.718,0.54,0.86
behavior,reader,78,mcc,non-experts,pathchat-contextual,-0.063,0.526474,0.655,0.477,0.825,0.718,0.54,0.86
behavior,reader,78,malignant_mcc,non-experts,gemini-independent,0.067,0.532468,0.723,0.522,0.897,0.655,0.46,0.83
behavior,reader,78,benign_mcc,gemini-contextual,pathchat-contextual,-0.092,0.532468,0.693,0.522,0.848,0.785,0.612,0.917
behavior,reader,78,benign_mcc,gemini-independent,gpt-independent,0.078,0.547453,0.624,0.405,0.808,0.546,0.391,0.68
behavior,reader,78,malignant_f1,gemini-independent,gemini-contextual,-0.017,0.552448,0.885,0.818,0.941,0.902,0.837,0.957
behavior,reader,78,mcc,gemini-independent,gemini-contextual,-0.05,0.557443,0.581,0.407,0.745,0.631,0.491,0.778
behavior,reader,78,cohen_kappa,gpt-independent,gpt-contextual,0.04,0.572428,0.417,0.275,0.563,0.377,0.242,0.52
behavior,reader,78,malignant_mcc,gemini-independent,gemini-contextual,-0.062,0.586414,0.655,0.46,0.83,0.717,0.552,0.868
behavior,reader,78,cohen_kappa,gemini-independent,gemini-contextual,-0.045,0.59041,0.576,0.4,0.742,0.62,0.47,0.773
behavior,reader,78,malignant_f1,gpt-independent,gpt-contextual,-0.041,0.59041,0.684,0.56,0.787,0.725,0.594,0.822
behavior,reader,78,cohen_kappa,pathchat-independent,gemini-contextual,0.053,0.597403,0.673,0.494,0.829,0.62,0.47,0.773
behavior,reader,78,malignant_f1,non-experts,pathchat-contextual,-0.019,0.611389,0.888,0.787,0.959,0.907,0.842,0.957
behavior,reader,78,benign_mcc,expert,non-experts,0.04,0.63037,0.787,0.616,0.915,0.747,0.531,0.915
behavior,reader,78,benign_mcc,non-experts,gemini-contextual,0.054,0.637363,0.747,0.531,0.915,0.693,0.522,0.848
behavior,reader,78,benign_f1,expert,non-experts,0.029,0.644356,0.851,0.727,0.943,0.822,0.666,0.941
behavior,reader,78,mcc,pathchat-independent,gemini-contextual,0.045,0.644356,0.676,0.506,0.833,0.631,0.491,0.778
behavior,reader,78,benign_mcc,non-experts,pathchat-contextual,-0.038,0.645355,0.747,0.531,0.915,0.785,0.612,0.917
behavior,reader,78,malignant_mcc,gemini-independent,pathchat-contextual,-0.058,0.652348,0.655,0.46,0.83,0.713,0.528,0.86
behavior,reader,78,malignant_mcc,pathchat-independent,gemini-contextual,-0.025,0.676324,0.691,0.505,0.858,0.717,0.552,0.868
behavior,reader,78,benign_f1,gemini-independent,gemini-contextual,-0.036,0.694306,0.714,0.529,0.857,0.75,0.571,0.88
behavior,reader,78,mcc,pathchat-independent,pathchat-contextual,-0.043,0.699301,0.676,0.506,0.833,0.718,0.54,0.86
behavior,reader,78,malignant_mcc,gemini-independent,pathchat-independent,-0.036,0.71029,0.655,0.46,0.83,0.691,0.505,0.858
behavior,reader,78,cohen_kappa,pathchat-independent,pathchat-contextual,-0.035,0.71029,0.673,0.494,0.829,0.708,0.526,0.854
behavior,reader,78,malignant_f1,non-experts,gemini-contextual,-0.014,0.729271,0.888,0.787,0.959,0.902,0.837,0.957
behavior,reader,78,benign_f1,non-experts,pathchat-contextual,-0.023,0.743257,0.822,0.666,0.941,0.844,0.706,0.943
behavior,reader,78,cohen_kappa,non-experts,pathchat-independent,-0.028,0.75025,0.645,0.455,0.821,0.673,0.494,0.829
behavior,reader,78,benign_mcc,non-experts,pathchat-independent,0.03,0.75025,0.747,0.531,0.915,0.717,0.538,0.869
behavior,reader,78,benign_f1,gemini-independent,gpt-independent,0.028,0.762238,0.714,0.529,0.857,0.687,0.549,0.8
behavior,reader,78,malignant_mcc,non-experts,pathchat-independent,0.031,0.77023,0.723,0.522,0.897,0.691,0.505,0.858
behavior,reader,78,benign_mcc,pathchat-independent,gemini-contextual,0.024,0.792208,0.717,0.538,0.869,0.693,0.522,0.848
behavior,reader,78,mcc,non-experts,gemini-contextual,0.024,0.794206,0.655,0.477,0.825,0.631,0.491,0.778
behavior,reader,78,cohen_kappa,non-experts,gemini-contextual,0.024,0.795205,0.645,0.455,0.821,0.62,0.47,0.773
behavior,reader,78,mcc,non-experts,pathchat-independent,-0.02,0.814186,0.655,0.477,0.825,0.676,0.506,0.833
behavior,reader,78,malignant_f1,gemini-contextual,pathchat-contextual,-0.005,0.814186,0.902,0.837,0.957,0.907,0.842,0.957
behavior,reader,78,malignant_mcc,gemini-contextual,pathchat-contextual,0.004,0.814186,0.717,0.552,0.868,0.713,0.528,0.86
behavior,reader,78,benign_f1,non-experts,pathchat-independent,0.014,0.852148,0.822,0.666,0.941,0.808,0.667,0.917
behavior,reader,78,malignant_f1,pathchat-independent,gemini-contextual,-0.011,0.855145,0.891,0.813,0.95,0.902,0.837,0.957
behavior,reader,78,malignant_f1,non-experts,pathchat-independent,-0.003,0.922078,0.888,0.787,0.959,0.891,0.813,0.95
behavior,reader,78,malignant_mcc,non-experts,pathchat-contextual,0.01,0.923077,0.723,0.522,0.897,0.713,0.528,0.86
behavior,reader,78,malignant_f1,non-experts,gemini-independent,0.003,0.935065,0.888,0.787,0.959,0.885,0.818,0.941
behavior,reader,78,malignant_mcc,non-experts,gemini-contextual,0.006,0.952048,0.723,0.522,0.897,0.717,0.552,0.868
behavior,reader,78,malignant_f1,gemini-independent,pathchat-independent,-0.006,0.976024,0.885,0.818,0.941,0.891,0.813,0.95
behavior,reader,78,benign_f1,expert,pathchat-contextual,0.007,1.0,0.851,0.727,0.943,0.844,0.706,0.943
behavior,reader,78,benign_mcc,expert,pathchat-contextual,0.002,1.0,0.787,0.616,0.915,0.785,0.612,0.917
behavior,reader,78,malignant_mcc,pathchat-independent,pathchat-contextual,-0.021,1.0,0.691,0.505,0.858,0.713,0.528,0.86
diagnosis,full,300,bert_precision_score,gemini-independent,gpt-independent,0.059,0.000999,0.834,0.815,0.851,0.775,0.758,0.793
diagnosis,full,300,bert_recall_score,gemini-independent,gpt-independent,0.047,0.000999,0.837,0.82,0.854,0.79,0.774,0.807
diagnosis,full,300,bert_f1_score,gemini-independent,gpt-independent,0.054,0.000999,0.832,0.814,0.849,0.778,0.762,0.795
diagnosis,full,300,similarity_biobert_score,gemini-independent,gpt-independent,0.075,0.000999,0.714,0.682,0.743,0.639,0.608,0.671
diagnosis,full,300,bleu_1_score,gemini-independent,gpt-independent,0.149,0.000999,0.495,0.445,0.542,0.346,0.303,0.393
diagnosis,full,300,rouge_l_score,gemini-independent,gpt-independent,0.14,0.000999,0.516,0.465,0.564,0.376,0.331,0.424
diagnosis,full,300,meteor_score,gemini-independent,gpt-independent,0.151,0.000999,0.442,0.391,0.491,0.291,0.251,0.336
diagnosis,full,300,cider_score,gemini-independent,gpt-independent,0.734,0.000999,2.602,2.251,2.942,1.868,1.558,2.206
diagnosis,full,300,bert_precision_score,gemini-independent,pathchat-independent,-0.056,0.000999,0.834,0.815,0.851,0.889,0.874,0.905
diagnosis,full,300,bert_recall_score,gemini-independent,pathchat-independent,-0.043,0.000999,0.837,0.82,0.854,0.88,0.865,0.897
diagnosis,full,300,bert_f1_score,gemini-independent,pathchat-independent,-0.05,0.000999,0.832,0.814,0.849,0.882,0.866,0.898
diagnosis,full,300,similarity_biobert_score,gemini-independent,pathchat-independent,-0.113,0.000999,0.714,0.682,0.743,0.827,0.802,0.855
diagnosis,full,300,bleu_1_score,gemini-independent,pathchat-independent,-0.134,0.000999,0.495,0.445,0.542,0.628,0.586,0.678
diagnosis,full,300,rouge_l_score,gemini-independent,pathchat-independent,-0.145,0.000999,0.516,0.465,0.564,0.661,0.617,0.71
diagnosis,full,300,meteor_score,gemini-independent,pathchat-independent,-0.124,0.000999,0.442,0.391,0.491,0.566,0.523,0.617
diagnosis,full,300,cider_score,gemini-independent,pathchat-independent,-0.953,0.000999,2.602,2.251,2.942,3.555,3.195,3.937
diagnosis,full,300,bert_precision_score,gemini-independent,gpt-contextual,0.041,0.000999,0.834,0.815,0.851,0.792,0.776,0.809
diagnosis,full,300,bert_recall_score,gemini-independent,gpt-contextual,0.037,0.000999,0.837,0.82,0.854,0.8,0.783,0.817
diagnosis,full,300,bert_f1_score,gemini-independent,gpt-contextual,0.04,0.000999,0.832,0.814,0.849,0.792,0.775,0.809
diagnosis,full,300,bleu_1_score,gemini-independent,gpt-contextual,0.118,0.000999,0.495,0.445,0.542,0.377,0.328,0.422
diagnosis,full,300,rouge_l_score,gemini-independent,gpt-contextual,0.107,0.000999,0.516,0.465,0.564,0.409,0.358,0.455
diagnosis,full,300,meteor_score,gemini-independent,gpt-contextual,0.112,0.000999,0.442,0.391,0.491,0.33,0.283,0.375
diagnosis,full,300,bert_precision_score,gemini-independent,pathchat-contextual,-0.064,0.000999,0.834,0.815,0.851,0.897,0.882,0.913
diagnosis,full,300,bert_recall_score,gemini-independent,pathchat-contextual,-0.056,0.000999,0.837,0.82,0.854,0.893,0.878,0.908
diagnosis,full,300,bert_f1_score,gemini-independent,pathchat-contextual,-0.061,0.000999,0.832,0.814,0.849,0.893,0.878,0.908
diagnosis,full,300,similarity_biobert_score,gemini-independent,pathchat-contextual,-0.132,0.000999,0.714,0.682,0.743,0.846,0.821,0.874
diagnosis,full,300,bleu_1_score,gemini-independent,pathchat-contextual,-0.165,0.000999,0.495,0.445,0.542,0.66,0.614,0.708
diagnosis,full,300,rouge_l_score,gemini-independent,pathchat-contextual,-0.171,0.000999,0.516,0.465,0.564,0.686,0.641,0.735
diagnosis,full,300,meteor_score,gemini-independent,pathchat-contextual,-0.158,0.000999,0.442,0.391,0.491,0.6,0.554,0.651
diagnosis,full,300,cider_score,gemini-independent,pathchat-contextual,-1.18,0.000999,2.602,2.251,2.942,3.782,3.433,4.166
diagnosis,full,300,bert_precision_score,gpt-independent,pathchat-independent,-0.114,0.000999,0.775,0.758,0.793,0.889,0.874,0.905
diagnosis,full,300,bert_recall_score,gpt-independent,pathchat-independent,-0.09,0.000999,0.79,0.774,0.807,0.88,0.865,0.897
diagnosis,full,300,bert_f1_score,gpt-independent,pathchat-independent,-0.104,0.000999,0.778,0.762,0.795,0.882,0.866,0.898
diagnosis,full,300,similarity_biobert_score,gpt-independent,pathchat-independent,-0.188,0.000999,0.639,0.608,0.671,0.827,0.802,0.855
diagnosis,full,300,bleu_1_score,gpt-independent,pathchat-independent,-0.283,0.000999,0.346,0.303,0.393,0.628,0.586,0.678
diagnosis,full,300,rouge_l_score,gpt-independent,pathchat-independent,-0.285,0.000999,0.376,0.331,0.424,0.661,0.617,0.71
diagnosis,full,300,meteor_score,gpt-independent,pathchat-independent,-0.275,0.000999,0.291,0.251,0.336,0.566,0.523,0.617
diagnosis,full,300,cider_score,gpt-independent,pathchat-independent,-1.686,0.000999,1.868,1.558,2.206,3.555,3.195,3.937
diagnosis,full,300,bert_precision_score,gpt-independent,gemini-contextual,-0.059,0.000999,0.775,0.758,0.793,0.834,0.817,0.851
diagnosis,full,300,bert_recall_score,gpt-independent,gemini-contextual,-0.048,0.000999,0.79,0.774,0.807,0.838,0.821,0.854
diagnosis,full,300,bert_f1_score,gpt-independent,gemini-contextual,-0.055,0.000999,0.778,0.762,0.795,0.833,0.816,0.85
diagnosis,full,300,similarity_biobert_score,gpt-independent,gemini-contextual,-0.07,0.000999,0.639,0.608,0.671,0.709,0.678,0.738
diagnosis,full,300,bleu_1_score,gpt-independent,gemini-contextual,-0.142,0.000999,0.346,0.303,0.393,0.488,0.437,0.537
diagnosis,full,300,rouge_l_score,gpt-independent,gemini-contextual,-0.129,0.000999,0.376,0.331,0.424,0.505,0.454,0.552
diagnosis,full,300,meteor_score,gpt-independent,gemini-contextual,-0.144,0.000999,0.291,0.251,0.336,0.435,0.385,0.486
diagnosis,full,300,cider_score,gpt-independent,gemini-contextual,-0.797,0.000999,1.868,1.558,2.206,2.666,2.303,3.049
diagnosis,full,300,bert_precision_score,gpt-independent,pathchat-contextual,-0.123,0.000999,0.775,0.758,0.793,0.897,0.882,0.913
diagnosis,full,300,bert_recall_score,gpt-independent,pathchat-contextual,-0.103,0.000999,0.79,0.774,0.807,0.893,0.878,0.908
diagnosis,full,300,bert_f1_score,gpt-independent,pathchat-contextual,-0.114,0.000999,0.778,0.762,0.795,0.893,0.878,0.908
diagnosis,full,300,similarity_biobert_score,gpt-independent,pathchat-contextual,-0.207,0.000999,0.639,0.608,0.671,0.846,0.821,0.874
diagnosis,full,300,bleu_1_score,gpt-independent,pathchat-contextual,-0.314,0.000999,0.346,0.303,0.393,0.66,0.614,0.708
diagnosis,full,300,rouge_l_score,gpt-independent,pathchat-contextual,-0.311,0.000999,0.376,0.331,0.424,0.686,0.641,0.735
diagnosis,full,300,meteor_score,gpt-independent,pathchat-contextual,-0.309,0.000999,0.291,0.251,0.336,0.6,0.554,0.651
diagnosis,full,300,cider_score,gpt-independent,pathchat-contextual,-1.914,0.000999,1.868,1.558,2.206,3.782,3.433,4.166
diagnosis,full,300,bert_precision_score,pathchat-independent,gemini-contextual,0.055,0.000999,0.889,0.874,0.905,0.834,0.817,0.851
diagnosis,full,300,bert_recall_score,pathchat-independent,gemini-contextual,0.042,0.000999,0.88,0.865,0.897,0.838,0.821,0.854
diagnosis,full,300,bert_f1_score,pathchat-independent,gemini-contextual,0.049,0.000999,0.882,0.866,0.898,0.833,0.816,0.85
diagnosis,full,300,similarity_biobert_score,pathchat-independent,gemini-contextual,0.118,0.000999,0.827,0.802,0.855,0.709,0.678,0.738
diagnosis,full,300,bleu_1_score,pathchat-independent,gemini-contextual,0.14,0.000999,0.628,0.586,0.678,0.488,0.437,0.537
diagnosis,full,300,rouge_l_score,pathchat-independent,gemini-contextual,0.156,0.000999,0.661,0.617,0.71,0.505,0.454,0.552
diagnosis,full,300,meteor_score,pathchat-independent,gemini-contextual,0.131,0.000999,0.566,0.523,0.617,0.435,0.385,0.486
diagnosis,full,300,cider_score,pathchat-independent,gemini-contextual,0.889,0.000999,3.555,3.195,3.937,2.666,2.303,3.049
diagnosis,full,300,bert_precision_score,pathchat-independent,gpt-contextual,0.097,0.000999,0.889,0.874,0.905,0.792,0.776,0.809
diagnosis,full,300,bert_recall_score,pathchat-independent,gpt-contextual,0.08,0.000999,0.88,0.865,0.897,0.8,0.783,0.817
diagnosis,full,300,bert_f1_score,pathchat-independent,gpt-contextual,0.089,0.000999,0.882,0.866,0.898,0.792,0.775,0.809
diagnosis,full,300,similarity_biobert_score,pathchat-independent,gpt-contextual,0.164,0.000999,0.827,0.802,0.855,0.663,0.631,0.694
diagnosis,full,300,bleu_1_score,pathchat-independent,gpt-contextual,0.251,0.000999,0.628,0.586,0.678,0.377,0.328,0.422
diagnosis,full,300,rouge_l_score,pathchat-independent,gpt-contextual,0.252,0.000999,0.661,0.617,0.71,0.409,0.358,0.455
diagnosis,full,300,meteor_score,pathchat-independent,gpt-contextual,0.236,0.000999,0.566,0.523,0.617,0.33,0.283,0.375
diagnosis,full,300,cider_score,pathchat-independent,gpt-contextual,1.395,0.000999,3.555,3.195,3.937,2.16,1.806,2.504
diagnosis,full,300,bert_precision_score,gemini-contextual,gpt-contextual,0.041,0.000999,0.834,0.817,0.851,0.792,0.776,0.809
diagnosis,full,300,bert_recall_score,gemini-contextual,gpt-contextual,0.038,0.000999,0.838,0.821,0.854,0.8,0.783,0.817
diagnosis,full,300,bert_f1_score,gemini-contextual,gpt-contextual,0.041,0.000999,0.833,0.816,0.85,0.792,0.775,0.809
diagnosis,full,300,bleu_1_score,gemini-contextual,gpt-contextual,0.111,0.000999,0.488,0.437,0.537,0.377,0.328,0.422
diagnosis,full,300,rouge_l_score,gemini-contextual,gpt-contextual,0.096,0.000999,0.505,0.454,0.552,0.409,0.358,0.455
diagnosis,full,300,meteor_score,gemini-contextual,gpt-contextual,0.106,0.000999,0.435,0.385,0.486,0.33,0.283,0.375
diagnosis,full,300,bert_precision_score,gemini-contextual,pathchat-contextual,-0.063,0.000999,0.834,0.817,0.851,0.897,0.882,0.913
diagnosis,full,300,bert_recall_score,gemini-contextual,pathchat-contextual,-0.055,0.000999,0.838,0.821,0.854,0.893,0.878,0.908
diagnosis,full,300,bert_f1_score,gemini-contextual,pathchat-contextual,-0.059,0.000999,0.833,0.816,0.85,0.893,0.878,0.908
diagnosis,full,300,similarity_biobert_score,gemini-contextual,pathchat-contextual,-0.137,0.000999,0.709,0.678,0.738,0.846,0.821,0.874
diagnosis,full,300,bleu_1_score,gemini-contextual,pathchat-contextual,-0.172,0.000999,0.488,0.437,0.537,0.66,0.614,0.708
diagnosis,full,300,rouge_l_score,gemini-contextual,pathchat-contextual,-0.182,0.000999,0.505,0.454,0.552,0.686,0.641,0.735
diagnosis,full,300,meteor_score,gemini-contextual,pathchat-contextual,-0.165,0.000999,0.435,0.385,0.486,0.6,0.554,0.651
diagnosis,full,300,cider_score,gemini-contextual,pathchat-contextual,-1.117,0.000999,2.666,2.303,3.049,3.782,3.433,4.166
diagnosis,full,300,bert_precision_score,gpt-contextual,pathchat-contextual,-0.105,0.000999,0.792,0.776,0.809,0.897,0.882,0.913
diagnosis,full,300,bert_recall_score,gpt-contextual,pathchat-contextual,-0.093,0.000999,0.8,0.783,0.817,0.893,0.878,0.908
diagnosis,full,300,bert_f1_score,gpt-contextual,pathchat-contextual,-0.1,0.000999,0.792,0.775,0.809,0.893,0.878,0.908
diagnosis,full,300,similarity_biobert_score,gpt-contextual,pathchat-contextual,-0.183,0.000999,0.663,0.631,0.694,0.846,0.821,0.874
diagnosis,full,300,bleu_1_score,gpt-contextual,pathchat-contextual,-0.283,0.000999,0.377,0.328,0.422,0.66,0.614,0.708
diagnosis,full,300,rouge_l_score,gpt-contextual,pathchat-contextual,-0.278,0.000999,0.409,0.358,0.455,0.686,0.641,0.735
diagnosis,full,300,meteor_score,gpt-contextual,pathchat-contextual,-0.27,0.000999,0.33,0.283,0.375,0.6,0.554,0.651
diagnosis,full,300,cider_score,gpt-contextual,pathchat-contextual,-1.623,0.000999,2.16,1.806,2.504,3.782,3.433,4.166
diagnosis,full,300,similarity_biobert_score,gemini-independent,gpt-contextual,0.051,0.002997,0.714,0.682,0.743,0.663,0.631,0.694
diagnosis,full,300,cider_score,gemini-independent,gpt-contextual,0.442,0.012987,2.602,2.251,2.942,2.16,1.806,2.504
diagnosis,full,300,similarity_biobert_score,gemini-contextual,gpt-contextual,0.046,0.012987,0.709,0.678,0.738,0.663,0.631,0.694
diagnosis,full,300,cider_score,gemini-contextual,gpt-contextual,0.506,0.015984,2.666,2.303,3.049,2.16,1.806,2.504
diagnosis,full,300,bert_precision_score,gpt-independent,gpt-contextual,-0.018,0.030969,0.775,0.758,0.793,0.792,0.776,0.809
diagnosis,full,300,bert_recall_score,pathchat-independent,pathchat-contextual,-0.013,0.047952,0.88,0.865,0.897,0.893,0.878,0.908
diagnosis,full,300,cider_score,pathchat-independent,pathchat-contextual,-0.228,0.04995,3.555,3.195,3.937,3.782,3.433,4.166
diagnosis,full,300,cider_score,gpt-independent,gpt-contextual,-0.291,0.055944,1.868,1.558,2.206,2.16,1.806,2.504
diagnosis,full,300,bert_f1_score,gpt-independent,gpt-contextual,-0.014,0.060939,0.778,0.762,0.795,0.792,0.775,0.809
diagnosis,full,300,similarity_biobert_score,pathchat-independent,pathchat-contextual,-0.019,0.061938,0.827,0.802,0.855,0.846,0.821,0.874
diagnosis,full,300,meteor_score,pathchat-independent,pathchat-contextual,-0.034,0.062937,0.566,0.523,0.617,0.6,0.554,0.651
diagnosis,full,300,meteor_score,gpt-independent,gpt-contextual,-0.038,0.078921,0.291,0.251,0.336,0.33,0.283,0.375
diagnosis,full,300,bleu_1_score,pathchat-independent,pathchat-contextual,-0.032,0.084915,0.628,0.586,0.678,0.66,0.614,0.708
diagnosis,full,300,bert_f1_score,pathchat-independent,pathchat-contextual,-0.011,0.097902,0.882,0.866,0.898,0.893,0.878,0.908
diagnosis,full,300,similarity_biobert_score,gpt-independent,gpt-contextual,-0.024,0.106893,0.639,0.608,0.671,0.663,0.631,0.694
diagnosis,full,300,rouge_l_score,gpt-independent,gpt-contextual,-0.033,0.136863,0.376,0.331,0.424,0.409,0.358,0.455
diagnosis,full,300,bleu_1_score,gpt-independent,gpt-contextual,-0.031,0.143856,0.346,0.303,0.393,0.377,0.328,0.422
diagnosis,full,300,rouge_l_score,pathchat-independent,pathchat-contextual,-0.025,0.148851,0.661,0.617,0.71,0.686,0.641,0.735
diagnosis,full,300,bert_precision_score,pathchat-independent,pathchat-contextual,-0.008,0.182817,0.889,0.874,0.905,0.897,0.882,0.913
diagnosis,full,300,bert_recall_score,gpt-independent,gpt-contextual,-0.01,0.216783,0.79,0.774,0.807,0.8,0.783,0.817
diagnosis,full,300,rouge_l_score,gemini-independent,gemini-contextual,0.011,0.62038,0.516,0.465,0.564,0.505,0.454,0.552
diagnosis,full,300,cider_score,gemini-independent,gemini-contextual,-0.064,0.685315,2.602,2.251,2.942,2.666,2.303,3.049
diagnosis,full,300,similarity_biobert_score,gemini-independent,gemini-contextual,0.005,0.727273,0.714,0.682,0.743,0.709,0.678,0.738
diagnosis,full,300,bleu_1_score,gemini-independent,gemini-contextual,0.007,0.776224,0.495,0.445,0.542,0.488,0.437,0.537
diagnosis,full,300,meteor_score,gemini-independent,gemini-contextual,0.007,0.783217,0.442,0.391,0.491,0.435,0.385,0.486
diagnosis,full,300,bert_recall_score,gemini-independent,gemini-contextual,-0.001,0.859141,0.837,0.82,0.854,0.838,0.821,0.854
diagnosis,full,300,bert_f1_score,gemini-independent,gemini-contextual,-0.001,0.891109,0.832,0.814,0.849,0.833,0.816,0.85
diagnosis,full,300,bert_precision_score,gemini-independent,gemini-contextual,0.0,0.968032,0.834,0.815,0.851,0.834,0.817,0.851
diagnosis,reader,115,bleu_1_score,expert,non-experts,0.196,0.000999,0.776,0.708,0.839,0.581,0.484,0.672
diagnosis,reader,115,rouge_l_score,expert,non-experts,0.189,0.000999,0.796,0.731,0.857,0.607,0.511,0.697
diagnosis,reader,115,meteor_score,expert,non-experts,0.199,0.000999,0.741,0.666,0.81,0.542,0.44,0.639
diagnosis,reader,115,bert_precision_score,expert,gemini-independent,0.069,0.000999,0.919,0.891,0.944,0.85,0.823,0.877
diagnosis,reader,115,similarity_biobert_score,expert,gemini-independent,0.145,0.000999,0.881,0.837,0.919,0.736,0.682,0.784
diagnosis,reader,115,bleu_1_score,expert,gemini-independent,0.259,0.000999,0.776,0.708,0.839,0.518,0.435,0.598
diagnosis,reader,115,rouge_l_score,expert,gemini-independent,0.261,0.000999,0.796,0.731,0.857,0.535,0.451,0.615
diagnosis,reader,115,meteor_score,expert,gemini-independent,0.266,0.000999,0.741,0.666,0.81,0.475,0.392,0.557
diagnosis,reader,115,cider_score,expert,gemini-independent,1.297,0.000999,3.9,3.387,4.448,2.603,2.072,3.117
diagnosis,reader,115,bert_precision_score,expert,gpt-independent,0.141,0.000999,0.919,0.891,0.944,0.778,0.752,0.804
diagnosis,reader,115,bert_recall_score,expert,gpt-independent,0.122,0.000999,0.922,0.895,0.948,0.8,0.77,0.827
diagnosis,reader,115,bert_f1_score,expert,gpt-independent,0.133,0.000999,0.919,0.892,0.944,0.786,0.756,0.811
diagnosis,reader,115,similarity_biobert_score,expert,gpt-independent,0.239,0.000999,0.881,0.837,0.919,0.642,0.587,0.693
diagnosis,reader,115,bleu_1_score,expert,gpt-independent,0.413,0.000999,0.776,0.708,0.839,0.364,0.289,0.438
diagnosis,reader,115,rouge_l_score,expert,gpt-independent,0.403,0.000999,0.796,0.731,0.857,0.393,0.314,0.469
diagnosis,reader,115,meteor_score,expert,gpt-independent,0.426,0.000999,0.741,0.666,0.81,0.315,0.242,0.386
diagnosis,reader,115,cider_score,expert,gpt-independent,2.149,0.000999,3.9,3.387,4.448,1.751,1.295,2.218
diagnosis,reader,115,bert_precision_score,expert,gemini-contextual,0.075,0.000999,0.919,0.891,0.944,0.844,0.816,0.871
diagnosis,reader,115,bert_recall_score,expert,gemini-contextual,0.071,0.000999,0.922,0.895,0.948,0.852,0.826,0.877
diagnosis,reader,115,bert_f1_score,expert,gemini-contextual,0.074,0.000999,0.919,0.892,0.944,0.845,0.818,0.871
diagnosis,reader,115,similarity_biobert_score,expert,gemini-contextual,0.166,0.000999,0.881,0.837,0.919,0.714,0.661,0.763
diagnosis,reader,115,bleu_1_score,expert,gemini-contextual,0.279,0.000999,0.776,0.708,0.839,0.498,0.415,0.58
diagnosis,reader,115,rouge_l_score,expert,gemini-contextual,0.281,0.000999,0.796,0.731,0.857,0.514,0.431,0.598
diagnosis,reader,115,meteor_score,expert,gemini-contextual,0.283,0.000999,0.741,0.666,0.81,0.458,0.374,0.54
diagnosis,reader,115,bert_precision_score,expert,gpt-contextual,0.131,0.000999,0.919,0.891,0.944,0.788,0.758,0.814
diagnosis,reader,115,bert_recall_score,expert,gpt-contextual,0.122,0.000999,0.922,0.895,0.948,0.801,0.773,0.829
diagnosis,reader,115,bert_f1_score,expert,gpt-contextual,0.129,0.000999,0.919,0.892,0.944,0.79,0.762,0.817
diagnosis,reader,115,similarity_biobert_score,expert,gpt-contextual,0.218,0.000999,0.881,0.837,0.919,0.663,0.61,0.712
diagnosis,reader,115,bleu_1_score,expert,gpt-contextual,0.407,0.000999,0.776,0.708,0.839,0.37,0.296,0.442
diagnosis,reader,115,rouge_l_score,expert,gpt-contextual,0.391,0.000999,0.796,0.731,0.857,0.404,0.327,0.479
diagnosis,reader,115,meteor_score,expert,gpt-contextual,0.417,0.000999,0.741,0.666,0.81,0.324,0.254,0.395
diagnosis,reader,115,cider_score,expert,gpt-contextual,1.893,0.000999,3.9,3.387,4.448,2.007,1.516,2.51
diagnosis,reader,115,bert_precision_score,non-experts,gpt-independent,0.085,0.000999,0.863,0.827,0.898,0.778,0.752,0.804
diagnosis,reader,115,bert_recall_score,non-experts,gpt-independent,0.065,0.000999,0.865,0.831,0.899,0.8,0.77,0.827
diagnosis,reader,115,bert_f1_score,non-experts,gpt-independent,0.075,0.000999,0.861,0.825,0.897,0.786,0.756,0.811
diagnosis,reader,115,similarity_biobert_score,non-experts,gpt-independent,0.149,0.000999,0.791,0.725,0.848,0.642,0.587,0.693
diagnosis,reader,115,bleu_1_score,non-experts,gpt-independent,0.217,0.000999,0.581,0.484,0.672,0.364,0.289,0.438
diagnosis,reader,115,rouge_l_score,non-experts,gpt-independent,0.214,0.000999,0.607,0.511,0.697,0.393,0.314,0.469
diagnosis,reader,115,meteor_score,non-experts,gpt-independent,0.227,0.000999,0.542,0.44,0.639,0.315,0.242,0.386
diagnosis,reader,115,cider_score,non-experts,gpt-independent,1.393,0.000999,3.145,2.477,3.784,1.751,1.295,2.218
diagnosis,reader,115,bert_precision_score,non-experts,gpt-contextual,0.075,0.000999,0.863,0.827,0.898,0.788,0.758,0.814
diagnosis,reader,115,bert_recall_score,non-experts,gpt-contextual,0.064,0.000999,0.865,0.831,0.899,0.801,0.773,0.829
diagnosis,reader,115,bert_f1_score,non-experts,gpt-contextual,0.071,0.000999,0.861,0.825,0.897,0.79,0.762,0.817
diagnosis,reader,115,similarity_biobert_score,non-experts,gpt-contextual,0.128,0.000999,0.791,0.725,0.848,0.663,0.61,0.712
diagnosis,reader,115,bleu_1_score,non-experts,gpt-contextual,0.211,0.000999,0.581,0.484,0.672,0.37,0.296,0.442
diagnosis,reader,115,rouge_l_score,non-experts,gpt-contextual,0.203,0.000999,0.607,0.511,0.697,0.404,0.327,0.479
diagnosis,reader,115,meteor_score,non-experts,gpt-contextual,0.218,0.000999,0.542,0.44,0.639,0.324,0.254,0.395
diagnosis,reader,115,bert_precision_score,gemini-independent,gpt-independent,0.072,0.000999,0.85,0.823,0.877,0.778,0.752,0.804
diagnosis,reader,115,bert_recall_score,gemini-independent,gpt-independent,0.054,0.000999,0.854,0.827,0.881,0.8,0.77,0.827
diagnosis,reader,115,bert_f1_score,gemini-independent,gpt-independent,0.064,0.000999,0.849,0.823,0.876,0.786,0.756,0.811
diagnosis,reader,115,similarity_biobert_score,gemini-independent,pathchat-independent,-0.126,0.000999,0.736,0.682,0.784,0.862,0.823,0.897
diagnosis,reader,115,rouge_l_score,gemini-independent,pathchat-independent,-0.199,0.000999,0.535,0.451,0.615,0.734,0.671,0.795
diagnosis,reader,115,cider_score,gemini-independent,pathchat-independent,-1.201,0.000999,2.603,2.072,3.117,3.805,3.322,4.328
diagnosis,reader,115,bert_precision_score,gemini-independent,gpt-contextual,0.063,0.000999,0.85,0.823,0.877,0.788,0.758,0.814
diagnosis,reader,115,bert_recall_score,gemini-independent,gpt-contextual,0.053,0.000999,0.854,0.827,0.881,0.801,0.773,0.829
diagnosis,reader,115,bert_f1_score,gemini-independent,gpt-contextual,0.059,0.000999,0.849,0.823,0.876,0.79,0.762,0.817
diagnosis,reader,115,bleu_1_score,gemini-independent,gpt-contextual,0.148,0.000999,0.518,0.435,0.598,0.37,0.296,0.442
diagnosis,reader,115,rouge_l_score,gemini-independent,gpt-contextual,0.131,0.000999,0.535,0.451,0.615,0.404,0.327,0.479
diagnosis,reader,115,similarity_biobert_score,gemini-independent,pathchat-contextual,-0.128,0.000999,0.736,0.682,0.784,0.863,0.823,0.9
diagnosis,reader,115,rouge_l_score,gemini-independent,pathchat-contextual,-0.187,0.000999,0.535,0.451,0.615,0.722,0.651,0.787
diagnosis,reader,115,cider_score,gemini-independent,pathchat-contextual,-1.263,0.000999,2.603,2.072,3.117,3.867,3.317,4.428
diagnosis,reader,115,bert_precision_score,gpt-independent,pathchat-independent,-0.133,0.000999,0.778,0.752,0.804,0.912,0.891,0.931
diagnosis,reader,115,bert_recall_score,gpt-independent,pathchat-independent,-0.105,0.000999,0.8,0.77,0.827,0.905,0.884,0.927
diagnosis,reader,115,bert_f1_score,gpt-independent,pathchat-independent,-0.12,0.000999,0.786,0.756,0.811,0.906,0.884,0.927
diagnosis,reader,115,similarity_biobert_score,gpt-independent,pathchat-independent,-0.22,0.000999,0.642,0.587,0.693,0.862,0.823,0.897
diagnosis,reader,115,bleu_1_score,gpt-independent,pathchat-independent,-0.331,0.000999,0.364,0.289,0.438,0.694,0.628,0.76
diagnosis,reader,115,rouge_l_score,gpt-independent,pathchat-independent,-0.341,0.000999,0.393,0.314,0.469,0.734,0.671,0.795
diagnosis,reader,115,meteor_score,gpt-independent,pathchat-independent,-0.322,0.000999,0.315,0.242,0.386,0.637,0.563,0.711
diagnosis,reader,115,cider_score,gpt-independent,pathchat-independent,-2.054,0.000999,1.751,1.295,2.218,3.805,3.322,4.328
diagnosis,reader,115,bert_precision_score,gpt-independent,gemini-contextual,-0.065,0.000999,0.778,0.752,0.804,0.844,0.816,0.871
diagnosis,reader,115,bert_f1_score,gpt-independent,gemini-contextual,-0.059,0.000999,0.786,0.756,0.811,0.845,0.818,0.871
diagnosis,reader,115,meteor_score,gpt-independent,gemini-contextual,-0.143,0.000999,0.315,0.242,0.386,0.458,0.374,0.54
diagnosis,reader,115,bert_precision_score,gpt-independent,pathchat-contextual,-0.133,0.000999,0.778,0.752,0.804,0.911,0.888,0.933
diagnosis,reader,115,bert_recall_score,gpt-independent,pathchat-contextual,-0.109,0.000999,0.8,0.77,0.827,0.909,0.885,0.931
diagnosis,reader,115,bert_f1_score,gpt-independent,pathchat-contextual,-0.122,0.000999,0.786,0.756,0.811,0.908,0.884,0.93
diagnosis,reader,115,similarity_biobert_score,gpt-independent,pathchat-contextual,-0.222,0.000999,0.642,0.587,0.693,0.863,0.823,0.9
diagnosis,reader,115,bleu_1_score,gpt-independent,pathchat-contextual,-0.332,0.000999,0.364,0.289,0.438,0.696,0.624,0.763
diagnosis,reader,115,rouge_l_score,gpt-independent,pathchat-contextual,-0.329,0.000999,0.393,0.314,0.469,0.722,0.651,0.787
diagnosis,reader,115,meteor_score,gpt-independent,pathchat-contextual,-0.34,0.000999,0.315,0.242,0.386,0.655,0.58,0.732
diagnosis,reader,115,cider_score,gpt-independent,pathchat-contextual,-2.116,0.000999,1.751,1.295,2.218,3.867,3.317,4.428
diagnosis,reader,115,bert_precision_score,pathchat-independent,gemini-contextual,0.068,0.000999,0.912,0.891,0.931,0.844,0.816,0.871
diagnosis,reader,115,bert_recall_score,pathchat-independent,gemini-contextual,0.054,0.000999,0.905,0.884,0.927,0.852,0.826,0.877
diagnosis,reader,115,bert_f1_score,pathchat-independent,gemini-contextual,0.061,0.000999,0.906,0.884,0.927,0.845,0.818,0.871
diagnosis,reader,115,similarity_biobert_score,pathchat-independent,gemini-contextual,0.148,0.000999,0.862,0.823,0.897,0.714,0.661,0.763
diagnosis,reader,115,bleu_1_score,pathchat-independent,gemini-contextual,0.196,0.000999,0.694,0.628,0.76,0.498,0.415,0.58
diagnosis,reader,115,rouge_l_score,pathchat-independent,gemini-contextual,0.219,0.000999,0.734,0.671,0.795,0.514,0.431,0.598
diagnosis,reader,115,cider_score,pathchat-independent,gemini-contextual,1.229,0.000999,3.805,3.322,4.328,2.575,2.019,3.104
diagnosis,reader,115,bert_precision_score,pathchat-independent,gpt-contextual,0.124,0.000999,0.912,0.891,0.931,0.788,0.758,0.814
diagnosis,reader,115,bert_recall_score,pathchat-independent,gpt-contextual,0.104,0.000999,0.905,0.884,0.927,0.801,0.773,0.829
diagnosis,reader,115,bert_f1_score,pathchat-independent,gpt-contextual,0.116,0.000999,0.906,0.884,0.927,0.79,0.762,0.817
diagnosis,reader,115,similarity_biobert_score,pathchat-independent,gpt-contextual,0.199,0.000999,0.862,0.823,0.897,0.663,0.61,0.712
diagnosis,reader,115,bleu_1_score,pathchat-independent,gpt-contextual,0.324,0.000999,0.694,0.628,0.76,0.37,0.296,0.442
diagnosis,reader,115,rouge_l_score,pathchat-independent,gpt-contextual,0.33,0.000999,0.734,0.671,0.795,0.404,0.327,0.479
diagnosis,reader,115,meteor_score,pathchat-independent,gpt-contextual,0.313,0.000999,0.637,0.563,0.711,0.324,0.254,0.395
diagnosis,reader,115,cider_score,pathchat-independent,gpt-contextual,1.798,0.000999,3.805,3.322,4.328,2.007,1.516,2.51
diagnosis,reader,115,similarity_biobert_score,gemini-contextual,pathchat-contextual,-0.149,0.000999,0.714,0.661,0.763,0.863,0.823,0.9
diagnosis,reader,115,bleu_1_score,gemini-contextual,pathchat-contextual,-0.198,0.000999,0.498,0.415,0.58,0.696,0.624,0.763
diagnosis,reader,115,rouge_l_score,gemini-contextual,pathchat-contextual,-0.208,0.000999,0.514,0.431,0.598,0.722,0.651,0.787
diagnosis,reader,115,cider_score,gemini-contextual,pathchat-contextual,-1.292,0.000999,2.575,2.019,3.104,3.867,3.317,4.428
diagnosis,reader,115,bert_precision_score,gpt-contextual,pathchat-contextual,-0.124,0.000999,0.788,0.758,0.814,0.911,0.888,0.933
diagnosis,reader,115,bert_recall_score,gpt-contextual,pathchat-contextual,-0.108,0.000999,0.801,0.773,0.829,0.909,0.885,0.931
diagnosis,reader,115,bert_f1_score,gpt-contextual,pathchat-contextual,-0.117,0.000999,0.79,0.762,0.817,0.908,0.884,0.93
diagnosis,reader,115,similarity_biobert_score,gpt-contextual,pathchat-contextual,-0.201,0.000999,0.663,0.61,0.712,0.863,0.823,0.9
diagnosis,reader,115,bleu_1_score,gpt-contextual,pathchat-contextual,-0.326,0.000999,0.37,0.296,0.442,0.696,0.624,0.763
diagnosis,reader,115,rouge_l_score,gpt-contextual,pathchat-contextual,-0.318,0.000999,0.404,0.327,0.479,0.722,0.651,0.787
diagnosis,reader,115,meteor_score,gpt-contextual,pathchat-contextual,-0.331,0.000999,0.324,0.254,0.395,0.655,0.58,0.732
diagnosis,reader,115,cider_score,gpt-contextual,pathchat-contextual,-1.86,0.000999,2.007,1.516,2.51,3.867,3.317,4.428
diagnosis,reader,115,similarity_biobert_score,expert,non-experts,0.09,0.001998,0.881,0.837,0.919,0.791,0.725,0.848
diagnosis,reader,115,bert_recall_score,expert,gemini-independent,0.068,0.001998,0.922,0.895,0.948,0.854,0.827,0.881
diagnosis,reader,115,bert_f1_score,expert,gemini-independent,0.07,0.001998,0.919,0.892,0.944,0.849,0.823,0.876
diagnosis,reader,115,cider_score,expert,gemini-contextual,1.325,0.001998,3.9,3.387,4.448,2.575,2.019,3.104
diagnosis,reader,115,cider_score,non-experts,gpt-contextual,1.138,0.001998,3.145,2.477,3.784,2.007,1.516,2.51
diagnosis,reader,115,similarity_biobert_score,gemini-independent,gpt-independent,0.094,0.001998,0.736,0.682,0.784,0.642,0.587,0.693
diagnosis,reader,115,bleu_1_score,gemini-independent,gpt-independent,0.154,0.001998,0.518,0.435,0.598,0.364,0.289,0.438
diagnosis,reader,115,rouge_l_score,gemini-independent,gpt-independent,0.142,0.001998,0.535,0.451,0.615,0.393,0.314,0.469
diagnosis,reader,115,meteor_score,gemini-independent,gpt-independent,0.16,0.001998,0.475,0.392,0.557,0.315,0.242,0.386
diagnosis,reader,115,bert_precision_score,gemini-independent,pathchat-independent,-0.061,0.001998,0.85,0.823,0.877,0.912,0.891,0.931
diagnosis,reader,115,bert_recall_score,gemini-independent,pathchat-independent,-0.051,0.001998,0.854,0.827,0.881,0.905,0.884,0.927
diagnosis,reader,115,bert_f1_score,gemini-independent,pathchat-independent,-0.057,0.001998,0.849,0.823,0.876,0.906,0.884,0.927
diagnosis,reader,115,bleu_1_score,gemini-independent,pathchat-independent,-0.177,0.001998,0.518,0.435,0.598,0.694,0.628,0.76
diagnosis,reader,115,meteor_score,gemini-independent,gpt-contextual,0.151,0.001998,0.475,0.392,0.557,0.324,0.254,0.395
diagnosis,reader,115,meteor_score,gemini-independent,pathchat-contextual,-0.18,0.001998,0.475,0.392,0.557,0.655,0.58,0.732
diagnosis,reader,115,bert_recall_score,gpt-independent,gemini-contextual,-0.051,0.001998,0.8,0.77,0.827,0.852,0.826,0.877
diagnosis,reader,115,bert_precision_score,gemini-contextual,gpt-contextual,0.056,0.001998,0.844,0.816,0.871,0.788,0.758,0.814
diagnosis,reader,115,bert_recall_score,gemini-contextual,gpt-contextual,0.051,0.001998,0.852,0.826,0.877,0.801,0.773,0.829
diagnosis,reader,115,bert_f1_score,gemini-contextual,gpt-contextual,0.055,0.001998,0.845,0.818,0.871,0.79,0.762,0.817
diagnosis,reader,115,bert_precision_score,gemini-contextual,pathchat-contextual,-0.068,0.001998,0.844,0.816,0.871,0.911,0.888,0.933
diagnosis,reader,115,bert_recall_score,gemini-contextual,pathchat-contextual,-0.058,0.001998,0.852,0.826,0.877,0.909,0.885,0.931
diagnosis,reader,115,bert_f1_score,gemini-contextual,pathchat-contextual,-0.063,0.001998,0.845,0.818,0.871,0.908,0.884,0.93
diagnosis,reader,115,meteor_score,gemini-contextual,pathchat-contextual,-0.197,0.001998,0.458,0.374,0.54,0.655,0.58,0.732
diagnosis,reader,115,bert_precision_score,gemini-independent,pathchat-contextual,-0.061,0.002997,0.85,0.823,0.877,0.911,0.888,0.933
diagnosis,reader,115,bert_recall_score,gemini-independent,pathchat-contextual,-0.055,0.002997,0.854,0.827,0.881,0.909,0.885,0.931
diagnosis,reader,115,bert_f1_score,gemini-independent,pathchat-contextual,-0.058,0.002997,0.849,0.823,0.876,0.908,0.884,0.93
diagnosis,reader,115,bleu_1_score,gemini-independent,pathchat-contextual,-0.178,0.002997,0.518,0.435,0.598,0.696,0.624,0.763
diagnosis,reader,115,meteor_score,pathchat-independent,gemini-contextual,0.179,0.002997,0.637,0.563,0.711,0.458,0.374,0.54
diagnosis,reader,115,bert_f1_score,expert,non-experts,0.058,0.003996,0.919,0.892,0.944,0.861,0.825,0.897
diagnosis,reader,115,bert_precision_score,non-experts,pathchat-independent,-0.049,0.003996,0.863,0.827,0.898,0.912,0.891,0.931
diagnosis,reader,115,bert_precision_score,expert,non-experts,0.056,0.004995,0.919,0.891,0.944,0.863,0.827,0.898
diagnosis,reader,115,bert_recall_score,expert,non-experts,0.057,0.004995,0.922,0.895,0.948,0.865,0.831,0.899
diagnosis,reader,115,cider_score,gemini-independent,gpt-independent,0.852,0.004995,2.603,2.072,3.117,1.751,1.295,2.218
diagnosis,reader,115,bleu_1_score,gpt-independent,gemini-contextual,-0.134,0.004995,0.364,0.289,0.438,0.498,0.415,0.58
diagnosis,reader,115,bert_precision_score,non-experts,pathchat-contextual,-0.048,0.005994,0.863,0.827,0.898,0.911,0.888,0.933
diagnosis,reader,115,meteor_score,gemini-independent,pathchat-independent,-0.162,0.005994,0.475,0.392,0.557,0.637,0.563,0.711
diagnosis,reader,115,similarity_biobert_score,gemini-independent,gpt-contextual,0.073,0.005994,0.736,0.682,0.784,0.663,0.61,0.712
diagnosis,reader,115,rouge_l_score,gpt-independent,gemini-contextual,-0.121,0.005994,0.393,0.314,0.469,0.514,0.431,0.598
diagnosis,reader,115,cider_score,gpt-independent,gemini-contextual,-0.824,0.005994,1.751,1.295,2.218,2.575,2.019,3.104
diagnosis,reader,115,bert_f1_score,non-experts,pathchat-contextual,-0.047,0.007992,0.861,0.825,0.897,0.908,0.884,0.93
diagnosis,reader,115,meteor_score,gemini-contextual,gpt-contextual,0.134,0.007992,0.458,0.374,0.54,0.324,0.254,0.395
diagnosis,reader,115,bleu_1_score,gemini-contextual,gpt-contextual,0.128,0.008991,0.498,0.415,0.58,0.37,0.296,0.442
diagnosis,reader,115,rouge_l_score,non-experts,pathchat-independent,-0.127,0.00999,0.607,0.511,0.697,0.734,0.671,0.795
diagnosis,reader,115,bert_f1_score,non-experts,pathchat-independent,-0.045,0.012987,0.861,0.825,0.897,0.906,0.884,0.927
diagnosis,reader,115,similarity_biobert_score,gpt-independent,gemini-contextual,-0.073,0.012987,0.642,0.587,0.693,0.714,0.661,0.763
diagnosis,reader,115,bert_recall_score,non-experts,pathchat-contextual,-0.044,0.013986,0.865,0.831,0.899,0.909,0.885,0.931
diagnosis,reader,115,similarity_biobert_score,non-experts,pathchat-contextual,-0.073,0.013986,0.791,0.725,0.848,0.863,0.823,0.9
diagnosis,reader,115,similarity_biobert_score,non-experts,pathchat-independent,-0.071,0.014985,0.791,0.725,0.848,0.862,0.823,0.897
diagnosis,reader,115,similarity_biobert_score,non-experts,gemini-contextual,0.077,0.015984,0.791,0.725,0.848,0.714,0.661,0.763
diagnosis,reader,115,meteor_score,expert,pathchat-independent,0.104,0.017982,0.741,0.666,0.81,0.637,0.563,0.711
diagnosis,reader,115,bert_recall_score,non-experts,pathchat-independent,-0.04,0.020979,0.865,0.831,0.899,0.905,0.884,0.927
diagnosis,reader,115,bleu_1_score,non-experts,pathchat-independent,-0.114,0.020979,0.581,0.484,0.672,0.694,0.628,0.76
diagnosis,reader,115,rouge_l_score,gemini-contextual,gpt-contextual,0.11,0.022977,0.514,0.431,0.598,0.404,0.327,0.479
diagnosis,reader,115,cider_score,non-experts,pathchat-contextual,-0.722,0.023976,3.145,2.477,3.784,3.867,3.317,4.428
diagnosis,reader,115,rouge_l_score,non-experts,pathchat-contextual,-0.115,0.025974,0.607,0.511,0.697,0.722,0.651,0.787
diagnosis,reader,115,bleu_1_score,non-experts,pathchat-contextual,-0.115,0.026973,0.581,0.484,0.672,0.696,0.624,0.763
diagnosis,reader,115,meteor_score,non-experts,pathchat-contextual,-0.113,0.028971,0.542,0.44,0.639,0.655,0.58,0.732
diagnosis,reader,115,cider_score,gemini-independent,gpt-contextual,0.597,0.02997,2.603,2.072,3.117,2.007,1.516,2.51
diagnosis,reader,115,cider_score,expert,non-experts,0.755,0.038961,3.9,3.387,4.448,3.145,2.477,3.784
diagnosis,reader,115,bleu_1_score,expert,pathchat-independent,0.082,0.03996,0.776,0.708,0.839,0.694,0.628,0.76
diagnosis,reader,115,cider_score,non-experts,pathchat-independent,-0.66,0.043956,3.145,2.477,3.784,3.805,3.322,4.328
diagnosis,reader,115,cider_score,gemini-contextual,gpt-contextual,0.569,0.044955,2.575,2.019,3.104,2.007,1.516,2.51
diagnosis,reader,115,bleu_1_score,expert,pathchat-contextual,0.081,0.053946,0.776,0.708,0.839,0.696,0.624,0.763
diagnosis,reader,115,meteor_score,expert,pathchat-contextual,0.086,0.054945,0.741,0.666,0.81,0.655,0.58,0.732
diagnosis,reader,115,rouge_l_score,non-experts,gemini-contextual,0.092,0.05994,0.607,0.511,0.697,0.514,0.431,0.598
diagnosis,reader,115,similarity_biobert_score,non-experts,gemini-independent,0.055,0.065934,0.791,0.725,0.848,0.736,0.682,0.784
diagnosis,reader,115,cider_score,non-experts,gemini-contextual,0.569,0.06993,3.145,2.477,3.784,2.575,2.019,3.104
diagnosis,reader,115,rouge_l_score,expert,pathchat-contextual,0.074,0.072927,0.796,0.731,0.857,0.722,0.651,0.787
diagnosis,reader,115,meteor_score,non-experts,pathchat-independent,-0.096,0.072927,0.542,0.44,0.639,0.637,0.563,0.711
diagnosis,reader,115,cider_score,non-experts,gemini-independent,0.541,0.082917,3.145,2.477,3.784,2.603,2.072,3.117
diagnosis,reader,115,bleu_1_score,non-experts,gemini-contextual,0.083,0.087912,0.581,0.484,0.672,0.498,0.415,0.58
diagnosis,reader,115,similarity_biobert_score,gemini-contextual,gpt-contextual,0.051,0.092907,0.714,0.661,0.763,0.663,0.61,0.712
diagnosis,reader,115,meteor_score,non-experts,gemini-contextual,0.083,0.100899,0.542,0.44,0.639,0.458,0.374,0.54
diagnosis,reader,115,rouge_l_score,non-experts,gemini-independent,0.072,0.121878,0.607,0.511,0.697,0.535,0.451,0.615
diagnosis,reader,115,rouge_l_score,expert,pathchat-independent,0.062,0.136863,0.796,0.731,0.857,0.734,0.671,0.795
diagnosis,reader,115,meteor_score,non-experts,gemini-independent,0.066,0.178821,0.542,0.44,0.639,0.475,0.392,0.557
diagnosis,reader,115,bleu_1_score,non-experts,gemini-independent,0.063,0.17982,0.581,0.484,0.672,0.518,0.435,0.598
diagnosis,reader,115,cider_score,gpt-independent,gpt-contextual,-0.255,0.232767,1.751,1.295,2.218,2.007,1.516,2.51
diagnosis,reader,115,bert_precision_score,non-experts,gemini-contextual,0.019,0.273726,0.863,0.827,0.898,0.844,0.816,0.871
diagnosis,reader,115,bert_recall_score,expert,pathchat-independent,0.017,0.283716,0.922,0.895,0.948,0.905,0.884,0.927
diagnosis,reader,115,bert_recall_score,expert,pathchat-contextual,0.013,0.357642,0.922,0.895,0.948,0.909,0.885,0.931
diagnosis,reader,115,bert_f1_score,non-experts,gemini-contextual,0.016,0.362637,0.861,0.825,0.897,0.845,0.818,0.871
diagnosis,reader,115,similarity_biobert_score,gemini-independent,gemini-contextual,0.021,0.37962,0.736,0.682,0.784,0.714,0.661,0.763
diagnosis,reader,115,similarity_biobert_score,gpt-independent,gpt-contextual,-0.021,0.398601,0.642,0.587,0.693,0.663,0.61,0.712
diagnosis,reader,115,bert_f1_score,expert,pathchat-independent,0.013,0.3996,0.919,0.892,0.944,0.906,0.884,0.927
diagnosis,reader,115,bert_f1_score,expert,pathchat-contextual,0.012,0.432567,0.919,0.892,0.944,0.908,0.884,0.93
diagnosis,reader,115,bert_recall_score,non-experts,gemini-contextual,0.014,0.434565,0.865,0.831,0.899,0.852,0.826,0.877
diagnosis,reader,115,similarity_biobert_score,expert,pathchat-contextual,0.017,0.447552,0.881,0.837,0.919,0.863,0.823,0.9
diagnosis,reader,115,bert_precision_score,non-experts,gemini-independent,0.013,0.456543,0.863,0.827,0.898,0.85,0.823,0.877
diagnosis,reader,115,similarity_biobert_score,expert,pathchat-independent,0.019,0.47952,0.881,0.837,0.919,0.862,0.823,0.897
diagnosis,reader,115,bert_recall_score,non-experts,gemini-independent,0.011,0.483516,0.865,0.831,0.899,0.854,0.827,0.881
diagnosis,reader,115,bert_f1_score,non-experts,gemini-independent,0.012,0.484515,0.861,0.825,0.897,0.849,0.823,0.876
diagnosis,reader,115,bert_precision_score,gpt-independent,gpt-contextual,-0.009,0.496503,0.778,0.752,0.804,0.788,0.758,0.814
diagnosis,reader,115,rouge_l_score,gemini-independent,gemini-contextual,0.02,0.546454,0.535,0.451,0.615,0.514,0.431,0.598
diagnosis,reader,115,bleu_1_score,gemini-independent,gemini-contextual,0.02,0.564436,0.518,0.435,0.598,0.498,0.415,0.58
diagnosis,reader,115,bert_precision_score,gemini-independent,gemini-contextual,0.006,0.586414,0.85,0.823,0.877,0.844,0.816,0.871
diagnosis,reader,115,meteor_score,pathchat-independent,pathchat-contextual,-0.018,0.59041,0.637,0.563,0.711,0.655,0.58,0.732
diagnosis,reader,115,bert_precision_score,expert,pathchat-contextual,0.008,0.612388,0.919,0.891,0.944,0.911,0.888,0.933
diagnosis,reader,115,bert_precision_score,expert,pathchat-independent,0.007,0.623377,0.919,0.891,0.944,0.912,0.891,0.931
diagnosis,reader,115,meteor_score,gemini-independent,gemini-contextual,0.017,0.626374,0.475,0.392,0.557,0.458,0.374,0.54
diagnosis,reader,115,bert_f1_score,gemini-independent,gemini-contextual,0.005,0.685315,0.849,0.823,0.876,0.845,0.818,0.871
diagnosis,reader,115,rouge_l_score,pathchat-independent,pathchat-contextual,0.012,0.708292,0.734,0.671,0.795,0.722,0.651,0.787
diagnosis,reader,115,bert_f1_score,gpt-independent,gpt-contextual,-0.005,0.72028,0.786,0.756,0.811,0.79,0.762,0.817
diagnosis,reader,115,cider_score,expert,pathchat-independent,0.095,0.735265,3.9,3.387,4.448,3.805,3.322,4.328
diagnosis,reader,115,bert_recall_score,pathchat-independent,pathchat-contextual,-0.004,0.735265,0.905,0.884,0.927,0.909,0.885,0.931
diagnosis,reader,115,rouge_l_score,gpt-independent,gpt-contextual,-0.011,0.756244,0.393,0.314,0.469,0.404,0.327,0.479
diagnosis,reader,115,cider_score,pathchat-independent,pathchat-contextual,-0.062,0.759241,3.805,3.322,4.328,3.867,3.317,4.428
diagnosis,reader,115,bert_recall_score,gemini-independent,gemini-contextual,0.003,0.8002,0.854,0.827,0.881,0.852,0.826,0.877
diagnosis,reader,115,meteor_score,gpt-independent,gpt-contextual,-0.009,0.801199,0.315,0.242,0.386,0.324,0.254,0.395
diagnosis,reader,115,bleu_1_score,gpt-independent,gpt-contextual,-0.006,0.868132,0.364,0.289,0.438,0.37,0.296,0.442
diagnosis,reader,115,bert_f1_score,pathchat-independent,pathchat-contextual,-0.002,0.892108,0.906,0.884,0.927,0.908,0.884,0.93
diagnosis,reader,115,cider_score,gemini-independent,gemini-contextual,0.028,0.902098,2.603,2.072,3.117,2.575,2.019,3.104
diagnosis,reader,115,cider_score,expert,pathchat-contextual,0.033,0.922078,3.9,3.387,4.448,3.867,3.317,4.428
diagnosis,reader,115,similarity_biobert_score,pathchat-independent,pathchat-contextual,-0.002,0.928072,0.862,0.823,0.897,0.863,0.823,0.9
diagnosis,reader,115,bleu_1_score,pathchat-independent,pathchat-contextual,-0.002,0.954046,0.694,0.628,0.76,0.696,0.624,0.763
diagnosis,reader,115,bert_recall_score,gpt-independent,gpt-contextual,-0.001,0.962038,0.8,0.77,0.827,0.801,0.773,0.829
diagnosis,reader,115,bert_precision_score,pathchat-independent,pathchat-contextual,0.0,0.987013,0.912,0.891,0.931,0.911,0.888,0.933
diagnosis,semi,60,similarity_biobert_score,expert,gemini-independent,0.165,0.000999,0.872,0.817,0.92,0.707,0.634,0.773
diagnosis,semi,60,bleu_1_score,expert,gemini-independent,0.27,0.000999,0.761,0.673,0.842,0.492,0.38,0.605
diagnosis,semi,60,rouge_l_score,expert,gemini-independent,0.278,0.000999,0.787,0.701,0.869,0.509,0.396,0.618
diagnosis,semi,60,meteor_score,expert,gemini-independent,0.275,0.000999,0.713,0.614,0.807,0.438,0.329,0.557
diagnosis,semi,60,cider_score,expert,gemini-independent,1.634,0.000999,4.031,3.272,4.911,2.398,1.701,3.227
diagnosis,semi,60,bert_precision_score,expert,gpt-independent,0.126,0.000999,0.91,0.875,0.944,0.784,0.749,0.819
diagnosis,semi,60,bert_recall_score,expert,gpt-independent,0.118,0.000999,0.922,0.889,0.951,0.804,0.766,0.843
diagnosis,semi,60,bert_f1_score,expert,gpt-independent,0.123,0.000999,0.914,0.881,0.945,0.79,0.754,0.828
diagnosis,semi,60,similarity_biobert_score,expert,gpt-independent,0.246,0.000999,0.872,0.817,0.92,0.626,0.545,0.708
diagnosis,semi,60,bleu_1_score,expert,gpt-independent,0.373,0.000999,0.761,0.673,0.842,0.388,0.287,0.491
diagnosis,semi,60,rouge_l_score,expert,gpt-independent,0.36,0.000999,0.787,0.701,0.869,0.427,0.321,0.534
diagnosis,semi,60,meteor_score,expert,gpt-independent,0.392,0.000999,0.713,0.614,0.807,0.321,0.231,0.421
diagnosis,semi,60,cider_score,expert,gpt-independent,2.351,0.000999,4.031,3.272,4.911,1.68,1.158,2.261
diagnosis,semi,60,bert_precision_score,expert,gpt-contextual,0.122,0.000999,0.91,0.875,0.944,0.789,0.752,0.827
diagnosis,semi,60,bert_recall_score,expert,gpt-contextual,0.119,0.000999,0.922,0.889,0.951,0.803,0.767,0.843
diagnosis,semi,60,bert_f1_score,expert,gpt-contextual,0.123,0.000999,0.914,0.881,0.945,0.79,0.755,0.83
diagnosis,semi,60,similarity_biobert_score,expert,gpt-contextual,0.23,0.000999,0.872,0.817,0.92,0.641,0.578,0.717
diagnosis,semi,60,bleu_1_score,expert,gpt-contextual,0.377,0.000999,0.761,0.673,0.842,0.385,0.291,0.494
diagnosis,semi,60,rouge_l_score,expert,gpt-contextual,0.368,0.000999,0.787,0.701,0.869,0.419,0.324,0.532
diagnosis,semi,60,meteor_score,expert,gpt-contextual,0.384,0.000999,0.713,0.614,0.807,0.329,0.242,0.435
diagnosis,semi,60,cider_score,expert,gpt-contextual,2.006,0.000999,4.031,3.272,4.911,2.025,1.37,2.791
diagnosis,semi,60,bert_precision_score,semi-experts,gpt-independent,0.108,0.000999,0.892,0.847,0.938,0.784,0.749,0.819
diagnosis,semi,60,bert_f1_score,semi-experts,gpt-independent,0.099,0.000999,0.889,0.841,0.935,0.79,0.754,0.828
diagnosis,semi,60,similarity_biobert_score,semi-experts,gpt-independent,0.218,0.000999,0.843,0.772,0.91,0.626,0.545,0.708
diagnosis,semi,60,bleu_1_score,semi-experts,gpt-independent,0.295,0.000999,0.683,0.572,0.802,0.388,0.287,0.491
diagnosis,semi,60,rouge_l_score,semi-experts,gpt-independent,0.289,0.000999,0.716,0.605,0.833,0.427,0.321,0.534
diagnosis,semi,60,meteor_score,semi-experts,gpt-independent,0.318,0.000999,0.639,0.52,0.768,0.321,0.231,0.421
diagnosis,semi,60,cider_score,semi-experts,gpt-independent,1.797,0.000999,3.477,2.709,4.432,1.68,1.158,2.261
diagnosis,semi,60,bert_precision_score,semi-experts,gpt-contextual,0.104,0.000999,0.892,0.847,0.938,0.789,0.752,0.827
diagnosis,semi,60,bert_f1_score,semi-experts,gpt-contextual,0.099,0.000999,0.889,0.841,0.935,0.79,0.755,0.83
diagnosis,semi,60,similarity_biobert_score,semi-experts,gpt-contextual,0.202,0.000999,0.843,0.772,0.91,0.641,0.578,0.717
diagnosis,semi,60,bleu_1_score,semi-experts,gpt-contextual,0.298,0.000999,0.683,0.572,0.802,0.385,0.291,0.494
diagnosis,semi,60,rouge_l_score,semi-experts,gpt-contextual,0.297,0.000999,0.716,0.605,0.833,0.419,0.324,0.532
diagnosis,semi,60,meteor_score,semi-experts,gpt-contextual,0.31,0.000999,0.639,0.52,0.768,0.329,0.242,0.435
diagnosis,semi,60,cider_score,non-experts,gpt-independent,1.65,0.000999,3.331,2.382,4.42,1.68,1.158,2.261
diagnosis,semi,60,meteor_score,non-experts,gpt-contextual,0.234,0.000999,0.563,0.432,0.707,0.329,0.242,0.435
diagnosis,semi,60,similarity_biobert_score,gemini-independent,pathchat-independent,-0.152,0.000999,0.707,0.634,0.773,0.858,0.804,0.907
diagnosis,semi,60,rouge_l_score,gemini-independent,pathchat-independent,-0.233,0.000999,0.509,0.396,0.618,0.742,0.654,0.819
diagnosis,semi,60,similarity_biobert_score,gemini-independent,pathchat-contextual,-0.139,0.000999,0.707,0.634,0.773,0.846,0.784,0.899
diagnosis,semi,60,bleu_1_score,gemini-independent,pathchat-contextual,-0.2,0.000999,0.492,0.38,0.605,0.691,0.591,0.781
diagnosis,semi,60,meteor_score,gemini-independent,pathchat-contextual,-0.196,0.000999,0.438,0.329,0.557,0.635,0.522,0.733
diagnosis,semi,60,cider_score,gemini-independent,pathchat-contextual,-1.5,0.000999,2.398,1.701,3.227,3.897,3.08,4.712
diagnosis,semi,60,bert_precision_score,gpt-independent,pathchat-independent,-0.122,0.000999,0.784,0.749,0.819,0.906,0.875,0.933
diagnosis,semi,60,bert_recall_score,gpt-independent,pathchat-independent,-0.098,0.000999,0.804,0.766,0.843,0.902,0.869,0.932
diagnosis,semi,60,bert_f1_score,gpt-independent,pathchat-independent,-0.11,0.000999,0.79,0.754,0.828,0.9,0.87,0.93
diagnosis,semi,60,similarity_biobert_score,gpt-independent,pathchat-independent,-0.233,0.000999,0.626,0.545,0.708,0.858,0.804,0.907
diagnosis,semi,60,bleu_1_score,gpt-independent,pathchat-independent,-0.306,0.000999,0.388,0.287,0.491,0.694,0.597,0.78
diagnosis,semi,60,rouge_l_score,gpt-independent,pathchat-independent,-0.314,0.000999,0.427,0.321,0.534,0.742,0.654,0.819
diagnosis,semi,60,meteor_score,gpt-independent,pathchat-independent,-0.29,0.000999,0.321,0.231,0.421,0.611,0.506,0.716
diagnosis,semi,60,cider_score,gpt-independent,pathchat-independent,-2.151,0.000999,1.68,1.158,2.261,3.831,3.063,4.619
diagnosis,semi,60,bert_precision_score,gpt-independent,pathchat-contextual,-0.119,0.000999,0.784,0.749,0.819,0.903,0.869,0.933
diagnosis,semi,60,bert_recall_score,gpt-independent,pathchat-contextual,-0.099,0.000999,0.804,0.766,0.843,0.903,0.867,0.934
diagnosis,semi,60,bert_f1_score,gpt-independent,pathchat-contextual,-0.109,0.000999,0.79,0.754,0.828,0.899,0.864,0.93
diagnosis,semi,60,similarity_biobert_score,gpt-independent,pathchat-contextual,-0.22,0.000999,0.626,0.545,0.708,0.846,0.784,0.899
diagnosis,semi,60,bleu_1_score,gpt-independent,pathchat-contextual,-0.303,0.000999,0.388,0.287,0.491,0.691,0.591,0.781
diagnosis,semi,60,rouge_l_score,gpt-independent,pathchat-contextual,-0.285,0.000999,0.427,0.321,0.534,0.712,0.609,0.799
diagnosis,semi,60,meteor_score,gpt-independent,pathchat-contextual,-0.313,0.000999,0.321,0.231,0.421,0.635,0.522,0.733
diagnosis,semi,60,cider_score,gpt-independent,pathchat-contextual,-2.217,0.000999,1.68,1.158,2.261,3.897,3.08,4.712
diagnosis,semi,60,bert_precision_score,pathchat-independent,gpt-contextual,0.117,0.000999,0.906,0.875,0.933,0.789,0.752,0.827
diagnosis,semi,60,bert_recall_score,pathchat-independent,gpt-contextual,0.099,0.000999,0.902,0.869,0.932,0.803,0.767,0.843
diagnosis,semi,60,bert_f1_score,pathchat-independent,gpt-contextual,0.11,0.000999,0.9,0.87,0.93,0.79,0.755,0.83
diagnosis,semi,60,similarity_biobert_score,pathchat-independent,gpt-contextual,0.217,0.000999,0.858,0.804,0.907,0.641,0.578,0.717
diagnosis,semi,60,bleu_1_score,pathchat-independent,gpt-contextual,0.309,0.000999,0.694,0.597,0.78,0.385,0.291,0.494
diagnosis,semi,60,rouge_l_score,pathchat-independent,gpt-contextual,0.322,0.000999,0.742,0.654,0.819,0.419,0.324,0.532
diagnosis,semi,60,meteor_score,pathchat-independent,gpt-contextual,0.283,0.000999,0.611,0.506,0.716,0.329,0.242,0.435
diagnosis,semi,60,cider_score,pathchat-independent,gpt-contextual,1.806,0.000999,3.831,3.063,4.619,2.025,1.37,2.791
diagnosis,semi,60,bert_precision_score,gpt-contextual,pathchat-contextual,-0.114,0.000999,0.789,0.752,0.827,0.903,0.869,0.933
diagnosis,semi,60,bert_recall_score,gpt-contextual,pathchat-contextual,-0.101,0.000999,0.803,0.767,0.843,0.903,0.867,0.934
diagnosis,semi,60,bert_f1_score,gpt-contextual,pathchat-contextual,-0.109,0.000999,0.79,0.755,0.83,0.899,0.864,0.93
diagnosis,semi,60,similarity_biobert_score,gpt-contextual,pathchat-contextual,-0.205,0.000999,0.641,0.578,0.717,0.846,0.784,0.899
diagnosis,semi,60,bleu_1_score,gpt-contextual,pathchat-contextual,-0.307,0.000999,0.385,0.291,0.494,0.691,0.591,0.781
diagnosis,semi,60,rouge_l_score,gpt-contextual,pathchat-contextual,-0.293,0.000999,0.419,0.324,0.532,0.712,0.609,0.799
diagnosis,semi,60,meteor_score,gpt-contextual,pathchat-contextual,-0.306,0.000999,0.329,0.242,0.435,0.635,0.522,0.733
diagnosis,semi,60,cider_score,gpt-contextual,pathchat-contextual,-1.872,0.000999,2.025,1.37,2.791,3.897,3.08,4.712
diagnosis,semi,60,bert_recall_score,expert,gemini-independent,0.08,0.001998,0.922,0.889,0.951,0.842,0.806,0.878
diagnosis,semi,60,bert_f1_score,expert,gemini-independent,0.077,0.001998,0.914,0.881,0.945,0.837,0.799,0.875
diagnosis,semi,60,bleu_1_score,expert,gemini-contextual,0.233,0.001998,0.761,0.673,0.842,0.528,0.417,0.635
diagnosis,semi,60,rouge_l_score,expert,gemini-contextual,0.235,0.001998,0.787,0.701,0.869,0.552,0.442,0.654
diagnosis,semi,60,meteor_score,expert,gemini-contextual,0.249,0.001998,0.713,0.614,0.807,0.464,0.342,0.576
diagnosis,semi,60,rouge_l_score,semi-experts,gemini-independent,0.208,0.001998,0.716,0.605,0.833,0.509,0.396,0.618
diagnosis,semi,60,bert_recall_score,semi-experts,gpt-independent,0.089,0.001998,0.893,0.843,0.94,0.804,0.766,0.843
diagnosis,semi,60,cider_score,semi-experts,gpt-contextual,1.451,0.001998,3.477,2.709,4.432,2.025,1.37,2.791
diagnosis,semi,60,meteor_score,non-experts,gpt-independent,0.242,0.001998,0.563,0.432,0.707,0.321,0.231,0.421
diagnosis,semi,60,bleu_1_score,non-experts,gpt-contextual,0.219,0.001998,0.604,0.471,0.74,0.385,0.291,0.494
diagnosis,semi,60,bert_precision_score,gemini-independent,pathchat-independent,-0.067,0.001998,0.838,0.799,0.876,0.906,0.875,0.933
diagnosis,semi,60,bert_f1_score,gemini-independent,pathchat-independent,-0.064,0.001998,0.837,0.799,0.875,0.9,0.87,0.93
diagnosis,semi,60,bleu_1_score,gemini-independent,pathchat-independent,-0.202,0.001998,0.492,0.38,0.605,0.694,0.597,0.78
diagnosis,semi,60,cider_score,gemini-independent,pathchat-independent,-1.434,0.001998,2.398,1.701,3.227,3.831,3.063,4.619
diagnosis,semi,60,rouge_l_score,gemini-independent,pathchat-contextual,-0.204,0.001998,0.509,0.396,0.618,0.712,0.609,0.799
diagnosis,semi,60,bert_precision_score,gpt-independent,gemini-contextual,-0.07,0.001998,0.784,0.749,0.819,0.854,0.818,0.889
diagnosis,semi,60,similarity_biobert_score,pathchat-independent,gemini-contextual,0.12,0.001998,0.858,0.804,0.907,0.738,0.669,0.801
diagnosis,semi,60,rouge_l_score,pathchat-independent,gemini-contextual,0.19,0.001998,0.742,0.654,0.819,0.552,0.442,0.654
diagnosis,semi,60,similarity_biobert_score,expert,gemini-contextual,0.133,0.002997,0.872,0.817,0.92,0.738,0.669,0.801
diagnosis,semi,60,cider_score,expert,gemini-contextual,1.41,0.002997,4.031,3.272,4.911,2.621,1.823,3.423
diagnosis,semi,60,similarity_biobert_score,semi-experts,gemini-independent,0.137,0.002997,0.843,0.772,0.91,0.707,0.634,0.773
diagnosis,semi,60,bert_recall_score,semi-experts,gpt-contextual,0.09,0.002997,0.893,0.843,0.94,0.803,0.767,0.843
diagnosis,semi,60,bert_recall_score,gemini-independent,pathchat-independent,-0.06,0.002997,0.842,0.806,0.878,0.902,0.869,0.932
diagnosis,semi,60,bleu_1_score,pathchat-independent,gemini-contextual,0.166,0.002997,0.694,0.597,0.78,0.528,0.417,0.635
diagnosis,semi,60,bert_recall_score,expert,gemini-contextual,0.06,0.003996,0.922,0.889,0.951,0.862,0.828,0.896
diagnosis,semi,60,bert_f1_score,expert,gemini-contextual,0.059,0.003996,0.914,0.881,0.945,0.855,0.818,0.889
diagnosis,semi,60,bleu_1_score,semi-experts,gemini-independent,0.191,0.003996,0.683,0.572,0.802,0.492,0.38,0.605
diagnosis,semi,60,similarity_biobert_score,non-experts,gpt-independent,0.152,0.003996,0.778,0.686,0.864,0.626,0.545,0.708
diagnosis,semi,60,bert_precision_score,non-experts,gpt-contextual,0.076,0.003996,0.865,0.812,0.915,0.789,0.752,0.827
diagnosis,semi,60,bert_precision_score,gemini-independent,pathchat-contextual,-0.064,0.003996,0.838,0.799,0.876,0.903,0.869,0.933
diagnosis,semi,60,bert_f1_score,gpt-independent,gemini-contextual,-0.065,0.003996,0.79,0.754,0.828,0.855,0.818,0.889
diagnosis,semi,60,cider_score,pathchat-independent,gemini-contextual,1.21,0.003996,3.831,3.063,4.619,2.621,1.823,3.423
diagnosis,semi,60,meteor_score,semi-experts,gemini-independent,0.201,0.004995,0.639,0.52,0.768,0.438,0.329,0.557
diagnosis,semi,60,bert_precision_score,non-experts,gpt-independent,0.081,0.004995,0.865,0.812,0.915,0.784,0.749,0.819
diagnosis,semi,60,bleu_1_score,non-experts,gpt-independent,0.216,0.004995,0.604,0.471,0.74,0.388,0.287,0.491
diagnosis,semi,60,rouge_l_score,non-experts,gpt-contextual,0.205,0.004995,0.624,0.494,0.757,0.419,0.324,0.532
diagnosis,semi,60,bert_f1_score,gemini-independent,pathchat-contextual,-0.063,0.004995,0.837,0.799,0.875,0.899,0.864,0.93
diagnosis,semi,60,bert_precision_score,expert,gemini-independent,0.072,0.005994,0.91,0.875,0.944,0.838,0.799,0.876
diagnosis,semi,60,bert_f1_score,non-experts,gpt-contextual,0.073,0.005994,0.864,0.812,0.913,0.79,0.755,0.83
diagnosis,semi,60,bert_recall_score,gemini-independent,pathchat-contextual,-0.061,0.005994,0.842,0.806,0.878,0.903,0.867,0.934
diagnosis,semi,60,cider_score,gemini-contextual,pathchat-contextual,-1.276,0.005994,2.621,1.823,3.423,3.897,3.08,4.712
diagnosis,semi,60,rouge_l_score,semi-experts,gemini-contextual,0.165,0.006993,0.716,0.605,0.833,0.552,0.442,0.654
diagnosis,semi,60,similarity_biobert_score,non-experts,gpt-contextual,0.137,0.006993,0.778,0.686,0.864,0.641,0.578,0.717
diagnosis,semi,60,meteor_score,gemini-independent,pathchat-independent,-0.173,0.006993,0.438,0.329,0.557,0.611,0.506,0.716
diagnosis,semi,60,similarity_biobert_score,gemini-contextual,pathchat-contextual,-0.107,0.006993,0.738,0.669,0.801,0.846,0.784,0.899
diagnosis,semi,60,similarity_biobert_score,semi-experts,gemini-contextual,0.105,0.007992,0.843,0.772,0.91,0.738,0.669,0.801
diagnosis,semi,60,bert_f1_score,non-experts,gpt-independent,0.073,0.007992,0.864,0.812,0.913,0.79,0.754,0.828
diagnosis,semi,60,cider_score,non-experts,gpt-contextual,1.305,0.007992,3.331,2.382,4.42,2.025,1.37,2.791
diagnosis,semi,60,bert_precision_score,gemini-independent,gpt-contextual,0.05,0.007992,0.838,0.799,0.876,0.789,0.752,0.827
diagnosis,semi,60,bert_recall_score,gpt-independent,gemini-contextual,-0.058,0.008991,0.804,0.766,0.843,0.862,0.828,0.896
diagnosis,semi,60,bert_precision_score,pathchat-independent,gemini-contextual,0.052,0.008991,0.906,0.875,0.933,0.854,0.818,0.889
diagnosis,semi,60,bert_precision_score,gemini-contextual,gpt-contextual,0.066,0.008991,0.854,0.818,0.889,0.789,0.752,0.827
diagnosis,semi,60,cider_score,semi-experts,gemini-independent,1.079,0.00999,3.477,2.709,4.432,2.398,1.701,3.227
diagnosis,semi,60,rouge_l_score,non-experts,gpt-independent,0.197,0.00999,0.624,0.494,0.757,0.427,0.321,0.534
diagnosis,semi,60,similarity_biobert_score,gpt-independent,gemini-contextual,-0.113,0.00999,0.626,0.545,0.708,0.738,0.669,0.801
diagnosis,semi,60,bert_f1_score,gemini-contextual,gpt-contextual,0.065,0.00999,0.855,0.818,0.889,0.79,0.755,0.83
diagnosis,semi,60,rouge_l_score,gemini-contextual,pathchat-contextual,-0.161,0.011988,0.552,0.442,0.654,0.712,0.609,0.799
diagnosis,semi,60,bert_precision_score,expert,gemini-contextual,0.056,0.012987,0.91,0.875,0.944,0.854,0.818,0.889
diagnosis,semi,60,bleu_1_score,gemini-contextual,pathchat-contextual,-0.163,0.012987,0.528,0.417,0.635,0.691,0.591,0.781
diagnosis,semi,60,meteor_score,semi-experts,gemini-contextual,0.175,0.013986,0.639,0.52,0.768,0.464,0.342,0.576
diagnosis,semi,60,bert_f1_score,gemini-independent,gpt-contextual,0.046,0.013986,0.837,0.799,0.875,0.79,0.755,0.83
diagnosis,semi,60,bert_f1_score,pathchat-independent,gemini-contextual,0.045,0.014985,0.9,0.87,0.93,0.855,0.818,0.889
diagnosis,semi,60,bert_recall_score,non-experts,gpt-contextual,0.066,0.015984,0.868,0.818,0.917,0.803,0.767,0.843
diagnosis,semi,60,meteor_score,gemini-contextual,pathchat-contextual,-0.171,0.015984,0.464,0.342,0.576,0.635,0.522,0.733
diagnosis,semi,60,bleu_1_score,semi-experts,gemini-contextual,0.155,0.016983,0.683,0.572,0.802,0.528,0.417,0.635
diagnosis,semi,60,bert_recall_score,gemini-contextual,gpt-contextual,0.06,0.016983,0.862,0.828,0.896,0.803,0.767,0.843
diagnosis,semi,60,bert_precision_score,gemini-independent,gpt-independent,0.054,0.01998,0.838,0.799,0.876,0.784,0.749,0.819
diagnosis,semi,60,meteor_score,pathchat-independent,gemini-contextual,0.148,0.01998,0.611,0.506,0.716,0.464,0.342,0.576
diagnosis,semi,60,rouge_l_score,expert,non-experts,0.163,0.020979,0.787,0.701,0.869,0.624,0.494,0.757
diagnosis,semi,60,bert_recall_score,non-experts,gpt-independent,0.064,0.020979,0.868,0.818,0.917,0.804,0.766,0.843
diagnosis,semi,60,bert_recall_score,pathchat-independent,gemini-contextual,0.04,0.020979,0.902,0.869,0.932,0.862,0.828,0.896
diagnosis,semi,60,bert_precision_score,semi-experts,gemini-independent,0.054,0.021978,0.892,0.847,0.938,0.838,0.799,0.876
diagnosis,semi,60,bert_f1_score,semi-experts,gemini-independent,0.052,0.023976,0.889,0.841,0.935,0.837,0.799,0.875
diagnosis,semi,60,cider_score,non-experts,gemini-independent,0.933,0.023976,3.331,2.382,4.42,2.398,1.701,3.227
diagnosis,semi,60,bleu_1_score,gpt-independent,gemini-contextual,-0.14,0.024975,0.388,0.287,0.491,0.528,0.417,0.635
diagnosis,semi,60,meteor_score,gpt-independent,gemini-contextual,-0.143,0.027972,0.321,0.231,0.421,0.464,0.342,0.576
diagnosis,semi,60,similarity_biobert_score,expert,non-experts,0.094,0.02997,0.872,0.817,0.92,0.778,0.686,0.864
diagnosis,semi,60,bert_recall_score,semi-experts,gemini-independent,0.05,0.030969,0.893,0.843,0.94,0.842,0.806,0.878
diagnosis,semi,60,bert_f1_score,gemini-independent,gpt-independent,0.046,0.032967,0.837,0.799,0.875,0.79,0.754,0.828
diagnosis,semi,60,bleu_1_score,gemini-contextual,gpt-contextual,0.143,0.033966,0.528,0.417,0.635,0.385,0.291,0.494
diagnosis,semi,60,bleu_1_score,expert,non-experts,0.157,0.036963,0.761,0.673,0.842,0.604,0.471,0.74
diagnosis,semi,60,meteor_score,gemini-independent,gpt-independent,0.117,0.038961,0.438,0.329,0.557,0.321,0.231,0.421
diagnosis,semi,60,bert_precision_score,gemini-contextual,pathchat-contextual,-0.048,0.038961,0.854,0.818,0.889,0.903,0.869,0.933
diagnosis,semi,60,similarity_biobert_score,gemini-contextual,gpt-contextual,0.097,0.040959,0.738,0.669,0.801,0.641,0.578,0.717
diagnosis,semi,60,meteor_score,gemini-contextual,gpt-contextual,0.135,0.041958,0.464,0.342,0.576,0.329,0.242,0.435
diagnosis,semi,60,similarity_biobert_score,non-experts,pathchat-independent,-0.081,0.044955,0.778,0.686,0.864,0.858,0.804,0.907
diagnosis,semi,60,cider_score,gpt-independent,gemini-contextual,-0.941,0.044955,1.68,1.158,2.261,2.621,1.823,3.423
diagnosis,semi,60,similarity_biobert_score,gemini-independent,gpt-independent,0.081,0.046953,0.707,0.634,0.773,0.626,0.545,0.708
diagnosis,semi,60,bert_recall_score,gemini-independent,gpt-contextual,0.04,0.047952,0.842,0.806,0.878,0.803,0.767,0.843
diagnosis,semi,60,rouge_l_score,gpt-independent,gemini-contextual,-0.124,0.047952,0.427,0.321,0.534,0.552,0.442,0.654
diagnosis,semi,60,rouge_l_score,gemini-contextual,gpt-contextual,0.132,0.048951,0.552,0.442,0.654,0.419,0.324,0.532
diagnosis,semi,60,bert_recall_score,expert,non-experts,0.054,0.052947,0.922,0.889,0.951,0.868,0.818,0.917
diagnosis,semi,60,meteor_score,expert,non-experts,0.15,0.053946,0.713,0.614,0.807,0.563,0.432,0.707
diagnosis,semi,60,bert_f1_score,gemini-contextual,pathchat-contextual,-0.044,0.053946,0.855,0.818,0.889,0.899,0.864,0.93
diagnosis,semi,60,cider_score,semi-experts,gemini-contextual,0.856,0.057942,3.477,2.709,4.432,2.621,1.823,3.423
diagnosis,semi,60,rouge_l_score,non-experts,pathchat-independent,-0.118,0.058941,0.624,0.494,0.757,0.742,0.654,0.819
diagnosis,semi,60,bert_recall_score,gemini-independent,gpt-independent,0.038,0.058941,0.842,0.806,0.878,0.804,0.766,0.843
diagnosis,semi,60,meteor_score,gemini-independent,gpt-contextual,0.109,0.060939,0.438,0.329,0.557,0.329,0.242,0.435
diagnosis,semi,60,bert_recall_score,gemini-contextual,pathchat-contextual,-0.041,0.061938,0.862,0.828,0.896,0.903,0.867,0.934
diagnosis,semi,60,meteor_score,non-experts,gemini-independent,0.124,0.063936,0.563,0.432,0.707,0.438,0.329,0.557
diagnosis,semi,60,bleu_1_score,gemini-independent,gpt-independent,0.103,0.064935,0.492,0.38,0.605,0.388,0.287,0.491
diagnosis,semi,60,bert_f1_score,expert,non-experts,0.05,0.068931,0.914,0.881,0.945,0.864,0.812,0.913
diagnosis,semi,60,bleu_1_score,gemini-independent,gpt-contextual,0.107,0.06993,0.492,0.38,0.605,0.385,0.291,0.494
diagnosis,semi,60,rouge_l_score,non-experts,gemini-independent,0.115,0.074925,0.624,0.494,0.757,0.509,0.396,0.618
diagnosis,semi,60,bleu_1_score,non-experts,gemini-independent,0.112,0.07992,0.604,0.471,0.74,0.492,0.38,0.605
diagnosis,semi,60,cider_score,gemini-independent,gpt-independent,0.717,0.083916,2.398,1.701,3.227,1.68,1.158,2.261
diagnosis,semi,60,meteor_score,expert,pathchat-independent,0.102,0.091908,0.713,0.614,0.807,0.611,0.506,0.716
diagnosis,semi,60,bert_precision_score,semi-experts,gemini-contextual,0.038,0.097902,0.892,0.847,0.938,0.854,0.818,0.889
diagnosis,semi,60,similarity_biobert_score,gemini-independent,gpt-contextual,0.066,0.098901,0.707,0.634,0.773,0.641,0.578,0.717
diagnosis,semi,60,bert_precision_score,expert,non-experts,0.045,0.101898,0.91,0.875,0.944,0.865,0.812,0.915
diagnosis,semi,60,bert_precision_score,non-experts,pathchat-independent,-0.041,0.102897,0.865,0.812,0.915,0.906,0.875,0.933
diagnosis,semi,60,similarity_biobert_score,non-experts,gemini-independent,0.071,0.116883,0.778,0.686,0.864,0.707,0.634,0.773
diagnosis,semi,60,cider_score,non-experts,gemini-contextual,0.709,0.116883,3.331,2.382,4.42,2.621,1.823,3.423
diagnosis,semi,60,cider_score,expert,non-experts,0.7,0.131868,4.031,3.272,4.911,3.331,2.382,4.42
diagnosis,semi,60,bert_f1_score,semi-experts,gemini-contextual,0.034,0.132867,0.889,0.841,0.935,0.855,0.818,0.889
diagnosis,semi,60,similarity_biobert_score,non-experts,pathchat-contextual,-0.068,0.134865,0.778,0.686,0.864,0.846,0.784,0.899
diagnosis,semi,60,rouge_l_score,gemini-independent,gpt-contextual,0.089,0.136863,0.509,0.396,0.618,0.419,0.324,0.532
diagnosis,semi,60,bert_f1_score,non-experts,pathchat-independent,-0.037,0.138861,0.864,0.812,0.913,0.9,0.87,0.93
diagnosis,semi,60,meteor_score,non-experts,gemini-contextual,0.099,0.141858,0.563,0.432,0.707,0.464,0.342,0.576
diagnosis,semi,60,cider_score,gemini-contextual,gpt-contextual,0.596,0.153846,2.621,1.823,3.423,2.025,1.37,2.791
diagnosis,semi,60,rouge_l_score,gemini-independent,gpt-independent,0.081,0.155844,0.509,0.396,0.618,0.427,0.321,0.534
diagnosis,semi,60,similarity_biobert_score,semi-experts,non-experts,0.066,0.158841,0.843,0.772,0.91,0.778,0.686,0.864
diagnosis,semi,60,bleu_1_score,expert,semi-experts,0.078,0.164835,0.761,0.673,0.842,0.683,0.572,0.802
diagnosis,semi,60,bert_recall_score,non-experts,pathchat-independent,-0.034,0.170829,0.868,0.818,0.917,0.902,0.869,0.932
diagnosis,semi,60,bert_precision_score,non-experts,pathchat-contextual,-0.038,0.171828,0.865,0.812,0.915,0.903,0.869,0.933
diagnosis,semi,60,cider_score,expert,semi-experts,0.554,0.175824,4.031,3.272,4.911,3.477,2.709,4.432
diagnosis,semi,60,rouge_l_score,expert,pathchat-contextual,0.075,0.178821,0.787,0.701,0.869,0.712,0.609,0.799
diagnosis,semi,60,bert_recall_score,expert,semi-experts,0.029,0.182817,0.922,0.889,0.951,0.893,0.843,0.94
diagnosis,semi,60,bert_recall_score,non-experts,pathchat-contextual,-0.035,0.184815,0.868,0.818,0.917,0.903,0.867,0.934
diagnosis,semi,60,rouge_l_score,semi-experts,non-experts,0.092,0.185814,0.716,0.605,0.833,0.624,0.494,0.757
diagnosis,semi,60,bert_recall_score,semi-experts,gemini-contextual,0.03,0.186813,0.893,0.843,0.94,0.862,0.828,0.896
diagnosis,semi,60,bert_f1_score,non-experts,pathchat-contextual,-0.036,0.190809,0.864,0.812,0.913,0.899,0.864,0.93
diagnosis,semi,60,bleu_1_score,non-experts,pathchat-independent,-0.09,0.191808,0.604,0.471,0.74,0.694,0.597,0.78
diagnosis,semi,60,bleu_1_score,expert,pathchat-independent,0.067,0.195804,0.761,0.673,0.842,0.694,0.597,0.78
diagnosis,semi,60,rouge_l_score,expert,semi-experts,0.071,0.201798,0.787,0.701,0.869,0.716,0.605,0.833
diagnosis,semi,60,meteor_score,expert,pathchat-contextual,0.079,0.206793,0.713,0.614,0.807,0.635,0.522,0.733
diagnosis,semi,60,rouge_l_score,non-experts,pathchat-contextual,-0.088,0.207792,0.624,0.494,0.757,0.712,0.609,0.799
diagnosis,semi,60,bleu_1_score,expert,pathchat-contextual,0.07,0.221778,0.761,0.673,0.842,0.691,0.591,0.781
diagnosis,semi,60,bleu_1_score,non-experts,gemini-contextual,0.076,0.224775,0.604,0.471,0.74,0.528,0.417,0.635
diagnosis,semi,60,bleu_1_score,non-experts,pathchat-contextual,-0.087,0.224775,0.604,0.471,0.74,0.691,0.591,0.781
diagnosis,semi,60,cider_score,non-experts,pathchat-contextual,-0.567,0.234765,3.331,2.382,4.42,3.897,3.08,4.712
diagnosis,semi,60,meteor_score,expert,semi-experts,0.074,0.247752,0.713,0.614,0.807,0.639,0.52,0.768
diagnosis,semi,60,rouge_l_score,non-experts,gemini-contextual,0.072,0.24975,0.624,0.494,0.757,0.552,0.442,0.654
diagnosis,semi,60,bert_f1_score,non-experts,gemini-independent,0.027,0.252747,0.864,0.812,0.913,0.837,0.799,0.875
diagnosis,semi,60,bert_recall_score,gemini-independent,gemini-contextual,-0.02,0.257742,0.842,0.806,0.878,0.862,0.828,0.896
diagnosis,semi,60,bleu_1_score,semi-experts,non-experts,0.079,0.264735,0.683,0.572,0.802,0.604,0.471,0.74
diagnosis,semi,60,cider_score,gpt-independent,gpt-contextual,-0.345,0.264735,1.68,1.158,2.261,2.025,1.37,2.791
diagnosis,semi,60,bert_precision_score,non-experts,gemini-independent,0.027,0.265734,0.865,0.812,0.915,0.838,0.799,0.876
diagnosis,semi,60,bert_recall_score,non-experts,gemini-independent,0.026,0.272727,0.868,0.818,0.917,0.842,0.806,0.878
diagnosis,semi,60,cider_score,non-experts,pathchat-independent,-0.501,0.282717,3.331,2.382,4.42,3.831,3.063,4.619
diagnosis,semi,60,meteor_score,semi-experts,non-experts,0.076,0.283716,0.639,0.52,0.768,0.563,0.432,0.707
diagnosis,semi,60,bert_f1_score,expert,semi-experts,0.025,0.287712,0.914,0.881,0.945,0.889,0.841,0.935
diagnosis,semi,60,bert_recall_score,expert,pathchat-independent,0.02,0.313686,0.922,0.889,0.951,0.902,0.869,0.932
diagnosis,semi,60,bert_f1_score,gemini-independent,gemini-contextual,-0.018,0.318681,0.837,0.799,0.875,0.855,0.818,0.889
diagnosis,semi,60,bert_recall_score,expert,pathchat-contextual,0.019,0.321678,0.922,0.889,0.951,0.903,0.867,0.934
diagnosis,semi,60,bert_precision_score,semi-experts,non-experts,0.027,0.335664,0.892,0.847,0.938,0.865,0.812,0.915
diagnosis,semi,60,meteor_score,non-experts,pathchat-contextual,-0.072,0.342657,0.563,0.432,0.707,0.635,0.522,0.733
diagnosis,semi,60,cider_score,gemini-independent,gpt-contextual,0.372,0.348651,2.398,1.701,3.227,2.025,1.37,2.791
diagnosis,semi,60,rouge_l_score,expert,pathchat-independent,0.045,0.360639,0.787,0.701,0.869,0.742,0.654,0.819
diagnosis,semi,60,bert_recall_score,semi-experts,non-experts,0.025,0.362637,0.893,0.843,0.94,0.868,0.818,0.917
diagnosis,semi,60,similarity_biobert_score,non-experts,gemini-contextual,0.039,0.364635,0.778,0.686,0.864,0.738,0.669,0.801
diagnosis,semi,60,similarity_biobert_score,gemini-independent,gemini-contextual,-0.032,0.364635,0.707,0.634,0.773,0.738,0.669,0.801
diagnosis,semi,60,bert_f1_score,semi-experts,non-experts,0.025,0.366633,0.889,0.841,0.935,0.864,0.812,0.913
diagnosis,semi,60,similarity_biobert_score,expert,pathchat-contextual,0.026,0.377622,0.872,0.817,0.92,0.846,0.784,0.899
diagnosis,semi,60,cider_score,semi-experts,pathchat-contextual,-0.421,0.37962,3.477,2.709,4.432,3.897,3.08,4.712
diagnosis,semi,60,rouge_l_score,gemini-independent,gemini-contextual,-0.043,0.396603,0.509,0.396,0.618,0.552,0.442,0.654
diagnosis,semi,60,bert_precision_score,gemini-independent,gemini-contextual,-0.016,0.405594,0.838,0.799,0.876,0.854,0.818,0.889
diagnosis,semi,60,cider_score,semi-experts,pathchat-independent,-0.354,0.422577,3.477,2.709,4.432,3.831,3.063,4.619
diagnosis,semi,60,bert_precision_score,expert,semi-experts,0.018,0.42957,0.91,0.875,0.944,0.892,0.847,0.938
diagnosis,semi,60,similarity_biobert_score,expert,semi-experts,0.028,0.456543,0.872,0.817,0.92,0.843,0.772,0.91
diagnosis,semi,60,bleu_1_score,gemini-independent,gemini-contextual,-0.036,0.46953,0.492,0.38,0.605,0.528,0.417,0.635
diagnosis,semi,60,bert_f1_score,expert,pathchat-contextual,0.014,0.470529,0.914,0.881,0.945,0.899,0.864,0.93
diagnosis,semi,60,rouge_l_score,pathchat-independent,pathchat-contextual,0.029,0.493506,0.742,0.654,0.819,0.712,0.609,0.799
diagnosis,semi,60,meteor_score,non-experts,pathchat-independent,-0.049,0.495504,0.563,0.432,0.707,0.611,0.506,0.716
diagnosis,semi,60,bert_f1_score,expert,pathchat-independent,0.013,0.506494,0.914,0.881,0.945,0.9,0.87,0.93
diagnosis,semi,60,bert_precision_score,semi-experts,pathchat-independent,-0.014,0.541459,0.892,0.847,0.938,0.906,0.875,0.933
diagnosis,semi,60,cider_score,gemini-independent,gemini-contextual,-0.224,0.55045,2.398,1.701,3.227,2.621,1.823,3.423
diagnosis,semi,60,cider_score,expert,pathchat-independent,0.2,0.596404,4.031,3.272,4.911,3.831,3.063,4.619
diagnosis,semi,60,meteor_score,pathchat-independent,pathchat-contextual,-0.023,0.603397,0.611,0.506,0.716,0.635,0.522,0.733
diagnosis,semi,60,bert_f1_score,semi-experts,pathchat-independent,-0.011,0.616384,0.889,0.841,0.935,0.9,0.87,0.93
diagnosis,semi,60,meteor_score,gemini-independent,gemini-contextual,-0.026,0.619381,0.438,0.329,0.557,0.464,0.342,0.576
diagnosis,semi,60,similarity_biobert_score,pathchat-independent,pathchat-contextual,0.013,0.624376,0.858,0.804,0.907,0.846,0.784,0.899
diagnosis,semi,60,bert_recall_score,semi-experts,pathchat-contextual,-0.011,0.654346,0.893,0.843,0.94,0.903,0.867,0.934
diagnosis,semi,60,bert_precision_score,non-experts,gemini-contextual,0.011,0.667333,0.865,0.812,0.915,0.854,0.818,0.889
diagnosis,semi,60,rouge_l_score,semi-experts,pathchat-independent,-0.025,0.672328,0.716,0.605,0.833,0.742,0.654,0.819
diagnosis,semi,60,meteor_score,semi-experts,pathchat-independent,0.028,0.672328,0.639,0.52,0.768,0.611,0.506,0.716
diagnosis,semi,60,similarity_biobert_score,gpt-independent,gpt-contextual,-0.015,0.676324,0.626,0.545,0.708,0.641,0.578,0.717
diagnosis,semi,60,similarity_biobert_score,semi-experts,pathchat-independent,-0.015,0.681319,0.843,0.772,0.91,0.858,0.804,0.907
diagnosis,semi,60,bert_precision_score,semi-experts,pathchat-contextual,-0.01,0.686314,0.892,0.847,0.938,0.903,0.869,0.933
diagnosis,semi,60,bert_f1_score,semi-experts,pathchat-contextual,-0.01,0.688312,0.889,0.841,0.935,0.899,0.864,0.93
diagnosis,semi,60,bert_recall_score,semi-experts,pathchat-independent,-0.009,0.689311,0.893,0.843,0.94,0.902,0.869,0.932
diagnosis,semi,60,bert_precision_score,expert,pathchat-contextual,0.008,0.697303,0.91,0.875,0.944,0.903,0.869,0.933
diagnosis,semi,60,similarity_biobert_score,expert,pathchat-independent,0.013,0.705295,0.872,0.817,0.92,0.858,0.804,0.907
diagnosis,semi,60,bert_f1_score,non-experts,gemini-contextual,0.009,0.726274,0.864,0.812,0.913,0.855,0.818,0.889
diagnosis,semi,60,cider_score,semi-experts,non-experts,0.146,0.728272,3.477,2.709,4.432,3.331,2.382,4.42
diagnosis,semi,60,cider_score,expert,pathchat-contextual,0.134,0.748252,4.031,3.272,4.911,3.897,3.08,4.712
diagnosis,semi,60,cider_score,pathchat-independent,pathchat-contextual,-0.066,0.773227,3.831,3.063,4.619,3.897,3.08,4.712
diagnosis,semi,60,bert_precision_score,expert,pathchat-independent,0.005,0.788212,0.91,0.875,0.944,0.906,0.875,0.933
diagnosis,semi,60,bert_recall_score,non-experts,gemini-contextual,0.006,0.805195,0.868,0.818,0.917,0.862,0.828,0.896
diagnosis,semi,60,bert_precision_score,gpt-independent,gpt-contextual,-0.005,0.808192,0.784,0.749,0.819,0.789,0.752,0.827
diagnosis,semi,60,bert_precision_score,pathchat-independent,pathchat-contextual,0.003,0.812188,0.906,0.875,0.933,0.903,0.869,0.933
diagnosis,semi,60,rouge_l_score,gpt-independent,gpt-contextual,0.008,0.859141,0.427,0.321,0.534,0.419,0.324,0.532
diagnosis,semi,60,bleu_1_score,semi-experts,pathchat-independent,-0.011,0.863137,0.683,0.572,0.802,0.694,0.597,0.78
diagnosis,semi,60,meteor_score,gpt-independent,gpt-contextual,-0.008,0.866134,0.321,0.231,0.421,0.329,0.242,0.435
diagnosis,semi,60,bleu_1_score,semi-experts,pathchat-contextual,-0.009,0.896104,0.683,0.572,0.802,0.691,0.591,0.781
diagnosis,semi,60,bert_recall_score,pathchat-independent,pathchat-contextual,-0.001,0.929071,0.902,0.869,0.932,0.903,0.867,0.934
diagnosis,semi,60,bert_recall_score,gpt-independent,gpt-contextual,0.001,0.931069,0.804,0.766,0.843,0.803,0.767,0.843
diagnosis,semi,60,similarity_biobert_score,semi-experts,pathchat-contextual,-0.002,0.935065,0.843,0.772,0.91,0.846,0.784,0.899
diagnosis,semi,60,bleu_1_score,gpt-independent,gpt-contextual,0.004,0.936064,0.388,0.287,0.491,0.385,0.291,0.494
diagnosis,semi,60,bert_f1_score,pathchat-independent,pathchat-contextual,0.001,0.942058,0.9,0.87,0.93,0.899,0.864,0.93
diagnosis,semi,60,meteor_score,semi-experts,pathchat-contextual,0.004,0.945055,0.639,0.52,0.768,0.635,0.522,0.733
diagnosis,semi,60,bleu_1_score,pathchat-independent,pathchat-contextual,0.003,0.946054,0.694,0.597,0.78,0.691,0.591,0.781
diagnosis,semi,60,rouge_l_score,semi-experts,pathchat-contextual,0.004,0.952048,0.716,0.605,0.833,0.712,0.609,0.799
diagnosis,semi,60,bert_f1_score,gpt-independent,gpt-contextual,0.0,0.994006,0.79,0.754,0.828,0.79,0.755,0.83
mc,full,300,accuracy,gemini-independent,pathchat-independent,0.103,0.000999,0.84,0.797,0.88,0.737,0.683,0.783
mc,full,300,accuracy,gemini-independent,gpt-contextual,0.097,0.000999,0.84,0.797,0.88,0.743,0.693,0.79
mc,full,300,accuracy,gemini-independent,gemini-contextual,0.083,0.001998,0.84,0.797,0.88,0.757,0.707,0.803
mc,full,300,accuracy,gpt-independent,gpt-contextual,0.063,0.015984,0.807,0.76,0.857,0.743,0.693,0.79
mc,full,300,accuracy,gpt-independent,pathchat-independent,0.07,0.024975,0.807,0.76,0.857,0.737,0.683,0.783
mc,full,300,accuracy,gemini-independent,pathchat-contextual,0.063,0.025974,0.84,0.797,0.88,0.777,0.73,0.82
mc,full,300,accuracy,pathchat-independent,pathchat-contextual,-0.04,0.044955,0.737,0.683,0.783,0.777,0.73,0.82
mc,full,300,accuracy,gpt-independent,gemini-contextual,0.05,0.142857,0.807,0.76,0.857,0.757,0.707,0.803
mc,full,300,accuracy,gpt-independent,pathchat-contextual,0.03,0.221778,0.807,0.76,0.857,0.777,0.73,0.82
mc,full,300,accuracy,gemini-independent,gpt-independent,0.033,0.23976,0.84,0.797,0.88,0.807,0.76,0.857
mc,full,300,accuracy,gpt-contextual,pathchat-contextual,-0.033,0.324675,0.743,0.693,0.79,0.777,0.73,0.82
mc,full,300,accuracy,pathchat-independent,gemini-contextual,-0.02,0.584416,0.737,0.683,0.783,0.757,0.707,0.803
mc,full,300,accuracy,gemini-contextual,pathchat-contextual,-0.02,0.6004,0.757,0.707,0.803,0.777,0.73,0.82
mc,full,300,accuracy,gemini-contextual,gpt-contextual,0.013,0.728272,0.757,0.707,0.803,0.743,0.693,0.79
mc,full,300,accuracy,pathchat-independent,gpt-contextual,-0.007,0.909091,0.737,0.683,0.783,0.743,0.693,0.79
mc,reader,115,accuracy,expert,gemini-contextual,0.139,0.001998,0.843,0.783,0.913,0.704,0.617,0.783
mc,reader,115,accuracy,gemini-independent,gemini-contextual,0.13,0.001998,0.835,0.757,0.904,0.704,0.617,0.783
mc,reader,115,accuracy,gpt-independent,gemini-contextual,0.122,0.024975,0.826,0.748,0.896,0.704,0.617,0.783
mc,reader,115,accuracy,gemini-independent,pathchat-independent,0.087,0.02997,0.835,0.757,0.904,0.748,0.67,0.826
mc,reader,115,accuracy,gemini-independent,pathchat-contextual,0.07,0.048951,0.835,0.757,0.904,0.765,0.678,0.843
mc,reader,115,accuracy,gpt-independent,pathchat-independent,0.078,0.061938,0.826,0.748,0.896,0.748,0.67,0.826
mc,reader,115,accuracy,expert,non-experts,0.089,0.063936,0.843,0.783,0.913,0.755,0.652,0.852
mc,reader,115,accuracy,non-experts,gemini-independent,-0.08,0.068931,0.755,0.652,0.852,0.835,0.757,0.904
mc,reader,115,accuracy,expert,pathchat-independent,0.096,0.091908,0.843,0.783,0.913,0.748,0.67,0.826
mc,reader,115,accuracy,gemini-contextual,gpt-contextual,-0.078,0.150849,0.704,0.617,0.783,0.783,0.713,0.861
mc,reader,115,accuracy,expert,pathchat-contextual,0.078,0.155844,0.843,0.783,0.913,0.765,0.678,0.843
mc,reader,115,accuracy,gpt-independent,pathchat-contextual,0.061,0.164835,0.826,0.748,0.896,0.765,0.678,0.843
mc,reader,115,accuracy,non-experts,gpt-independent,-0.071,0.172827,0.755,0.652,0.852,0.826,0.748,0.896
mc,reader,115,accuracy,expert,gpt-contextual,0.061,0.270729,0.843,0.783,0.913,0.783,0.713,0.861
mc,reader,115,accuracy,pathchat-independent,pathchat-contextual,-0.017,0.285714,0.748,0.67,0.826,0.765,0.678,0.843
mc,reader,115,accuracy,gemini-contextual,pathchat-contextual,-0.061,0.291708,0.704,0.617,0.783,0.765,0.678,0.843
mc,reader,115,accuracy,gemini-independent,gpt-contextual,0.052,0.306693,0.835,0.757,0.904,0.783,0.713,0.861
mc,reader,115,accuracy,gpt-independent,gpt-contextual,0.043,0.35964,0.826,0.748,0.896,0.783,0.713,0.861
mc,reader,115,accuracy,pathchat-independent,gpt-contextual,-0.035,0.35964,0.748,0.67,0.826,0.783,0.713,0.861
mc,reader,115,accuracy,non-experts,gemini-contextual,0.05,0.365634,0.755,0.652,0.852,0.704,0.617,0.783
mc,reader,115,accuracy,pathchat-independent,gemini-contextual,0.043,0.476523,0.748,0.67,0.826,0.704,0.617,0.783
mc,reader,115,accuracy,gpt-contextual,pathchat-contextual,0.017,0.566434,0.783,0.713,0.861,0.765,0.678,0.843
mc,reader,115,accuracy,non-experts,gpt-contextual,-0.028,0.568432,0.755,0.652,0.852,0.783,0.713,0.861
mc,reader,115,accuracy,expert,gpt-independent,0.017,0.634366,0.843,0.783,0.913,0.826,0.748,0.896
mc,reader,115,accuracy,non-experts,pathchat-contextual,-0.01,0.816184,0.755,0.652,0.852,0.765,0.678,0.843
mc,reader,115,accuracy,non-experts,pathchat-independent,0.007,0.94006,0.755,0.652,0.852,0.748,0.67,0.826
mc,reader,115,accuracy,expert,gemini-independent,0.009,1.0,0.843,0.783,0.913,0.835,0.757,0.904
mc,reader,115,accuracy,gemini-independent,gpt-independent,0.009,1.0,0.835,0.757,0.904,0.826,0.748,0.896
mc,semi,60,accuracy,gemini-independent,pathchat-independent,0.083,0.018981,0.833,0.733,0.917,0.75,0.633,0.85
mc,semi,60,accuracy,gemini-independent,gemini-contextual,0.083,0.034965,0.833,0.733,0.917,0.75,0.633,0.867
mc,semi,60,accuracy,expert,gpt-contextual,0.083,0.122877,0.817,0.717,0.917,0.733,0.617,0.833
mc,semi,60,accuracy,gpt-independent,gpt-contextual,0.067,0.145854,0.8,0.7,0.9,0.733,0.617,0.833
mc,semi,60,accuracy,gemini-independent,gpt-contextual,0.1,0.170829,0.833,0.733,0.917,0.733,0.617,0.833
mc,semi,60,accuracy,pathchat-independent,pathchat-contextual,-0.017,0.268731,0.75,0.633,0.85,0.767,0.65,0.867
mc,semi,60,accuracy,gemini-independent,pathchat-contextual,0.067,0.347652,0.833,0.733,0.917,0.767,0.65,0.867
mc,semi,60,accuracy,non-experts,gpt-contextual,0.062,0.427572,0.795,0.667,0.917,0.733,0.617,0.833
mc,semi,60,accuracy,semi-experts,gpt-contextual,0.066,0.441558,0.799,0.667,0.917,0.733,0.617,0.833
mc,semi,60,accuracy,expert,gemini-contextual,0.067,0.470529,0.817,0.717,0.917,0.75,0.633,0.867
mc,semi,60,accuracy,gpt-contextual,pathchat-contextual,-0.033,0.474525,0.733,0.617,0.833,0.767,0.65,0.867
mc,semi,60,accuracy,expert,pathchat-independent,0.067,0.507493,0.817,0.717,0.917,0.75,0.633,0.85
mc,semi,60,accuracy,non-experts,gemini-independent,-0.038,0.517483,0.795,0.667,0.917,0.833,0.733,0.917
mc,semi,60,accuracy,semi-experts,gemini-independent,-0.034,0.535465,0.799,0.667,0.917,0.833,0.733,0.917
mc,semi,60,accuracy,semi-experts,gemini-contextual,0.049,0.537463,0.799,0.667,0.917,0.75,0.633,0.867
mc,semi,60,accuracy,non-experts,gemini-contextual,0.045,0.542458,0.795,0.667,0.917,0.75,0.633,0.867
mc,semi,60,accuracy,non-experts,pathchat-independent,0.045,0.551449,0.795,0.667,0.917,0.75,0.633,0.85
mc,semi,60,accuracy,semi-experts,pathchat-independent,0.049,0.552448,0.799,0.667,0.917,0.75,0.633,0.85
mc,semi,60,accuracy,gpt-independent,pathchat-independent,0.05,0.554446,0.8,0.7,0.9,0.75,0.633,0.85
mc,semi,60,accuracy,gemini-contextual,gpt-contextual,0.017,0.566434,0.75,0.633,0.867,0.733,0.617,0.833
mc,semi,60,accuracy,gpt-independent,gemini-contextual,0.05,0.581419,0.8,0.7,0.9,0.75,0.633,0.867
mc,semi,60,accuracy,gemini-contextual,pathchat-contextual,-0.017,0.602398,0.75,0.633,0.867,0.767,0.65,0.867
mc,semi,60,accuracy,expert,gemini-independent,-0.017,0.63037,0.817,0.717,0.917,0.833,0.733,0.917
mc,semi,60,accuracy,pathchat-independent,gpt-contextual,0.017,0.632368,0.75,0.633,0.85,0.733,0.617,0.833
mc,semi,60,accuracy,expert,pathchat-contextual,0.05,0.641359,0.817,0.717,0.917,0.767,0.65,0.867
mc,semi,60,accuracy,expert,non-experts,0.021,0.7003,0.817,0.717,0.917,0.795,0.667,0.917
mc,semi,60,accuracy,gemini-independent,gpt-independent,0.033,0.716284,0.833,0.733,0.917,0.8,0.7,0.9
mc,semi,60,accuracy,expert,semi-experts,0.018,0.717283,0.817,0.717,0.917,0.799,0.667,0.917
mc,semi,60,accuracy,semi-experts,pathchat-contextual,0.032,0.718282,0.799,0.667,0.917,0.767,0.65,0.867
mc,semi,60,accuracy,non-experts,pathchat-contextual,0.029,0.73027,0.795,0.667,0.917,0.767,0.65,0.867
mc,semi,60,accuracy,gpt-independent,pathchat-contextual,0.033,0.754246,0.8,0.7,0.9,0.767,0.65,0.867
mc,semi,60,accuracy,semi-experts,non-experts,0.004,0.884116,0.799,0.667,0.917,0.795,0.667,0.917
mc,semi,60,accuracy,non-experts,gpt-independent,-0.005,0.898102,0.795,0.667,0.917,0.8,0.7,0.9
mc,semi,60,accuracy,semi-experts,gpt-independent,-0.001,0.914086,0.799,0.667,0.917,0.8,0.7,0.9
mc,semi,60,accuracy,expert,gpt-independent,0.017,1.0,0.817,0.717,0.917,0.8,0.7,0.9
mc,semi,60,accuracy,pathchat-independent,gemini-contextual,0.0,1.0,0.75,0.633,0.85,0.75,0.633,0.867
open,full,285,bert_precision_score,gemini-independent,gpt-independent,0.056,0.000999,0.693,0.675,0.71,0.637,0.621,0.652
open,full,285,bert_f1_score,gemini-independent,gpt-independent,0.035,0.000999,0.687,0.669,0.703,0.651,0.637,0.666
open,full,285,bleu_1_score,gemini-independent,gpt-independent,0.072,0.000999,0.248,0.212,0.283,0.175,0.148,0.203
open,full,285,rouge_l_score,gemini-independent,gpt-independent,0.072,0.000999,0.276,0.238,0.312,0.204,0.175,0.233
open,full,285,meteor_score,gemini-independent,gpt-independent,0.056,0.000999,0.245,0.212,0.277,0.189,0.165,0.217
open,full,285,cider_score,gemini-independent,gpt-independent,0.322,0.000999,0.897,0.709,1.088,0.576,0.455,0.701
open,full,285,bert_precision_score,gemini-independent,pathchat-independent,0.042,0.000999,0.693,0.675,0.71,0.651,0.634,0.668
open,full,285,bert_recall_score,gemini-independent,pathchat-independent,0.043,0.000999,0.688,0.669,0.705,0.645,0.627,0.663
open,full,285,bert_f1_score,gemini-independent,pathchat-independent,0.043,0.000999,0.687,0.669,0.703,0.643,0.626,0.66
open,full,285,bert_precision_score,gemini-independent,gpt-contextual,0.064,0.000999,0.693,0.675,0.71,0.629,0.614,0.645
open,full,285,bert_f1_score,gemini-independent,gpt-contextual,0.035,0.000999,0.687,0.669,0.703,0.651,0.637,0.666
open,full,285,bleu_1_score,gemini-independent,gpt-contextual,0.07,0.000999,0.248,0.212,0.283,0.178,0.153,0.203
open,full,285,rouge_l_score,gemini-independent,gpt-contextual,0.069,0.000999,0.276,0.238,0.312,0.207,0.178,0.235
open,full,285,meteor_score,gemini-independent,gpt-contextual,0.056,0.000999,0.245,0.212,0.277,0.189,0.167,0.212
open,full,285,cider_score,gemini-independent,gpt-contextual,0.324,0.000999,0.897,0.709,1.088,0.573,0.456,0.703
open,full,285,bert_precision_score,gemini-independent,pathchat-contextual,0.056,0.000999,0.693,0.675,0.71,0.637,0.62,0.654
open,full,285,bert_f1_score,gemini-independent,pathchat-contextual,0.046,0.000999,0.687,0.669,0.703,0.641,0.626,0.657
open,full,285,bleu_1_score,gemini-independent,pathchat-contextual,0.058,0.000999,0.248,0.212,0.283,0.19,0.16,0.219
open,full,285,bert_precision_score,gpt-independent,gemini-contextual,-0.058,0.000999,0.637,0.621,0.652,0.695,0.675,0.715
open,full,285,bleu_1_score,gpt-independent,gemini-contextual,-0.064,0.000999,0.175,0.148,0.203,0.239,0.203,0.273
open,full,285,rouge_l_score,gpt-independent,gemini-contextual,-0.066,0.000999,0.204,0.175,0.233,0.27,0.233,0.304
open,full,285,cider_score,gpt-independent,gemini-contextual,-0.248,0.000999,0.576,0.455,0.701,0.824,0.665,0.981
open,full,285,bert_precision_score,pathchat-independent,gemini-contextual,-0.045,0.000999,0.651,0.634,0.668,0.695,0.675,0.715
open,full,285,bert_f1_score,pathchat-independent,gemini-contextual,-0.039,0.000999,0.643,0.626,0.66,0.682,0.664,0.701
open,full,285,meteor_score,pathchat-independent,gemini-contextual,-0.055,0.000999,0.192,0.163,0.22,0.247,0.213,0.28
open,full,285,bert_recall_score,pathchat-independent,gpt-contextual,-0.039,0.000999,0.645,0.627,0.663,0.684,0.668,0.699
open,full,285,bert_precision_score,gemini-contextual,gpt-contextual,0.066,0.000999,0.695,0.675,0.715,0.629,0.614,0.645
open,full,285,bert_f1_score,gemini-contextual,gpt-contextual,0.031,0.000999,0.682,0.664,0.701,0.651,0.637,0.666
open,full,285,bleu_1_score,gemini-contextual,gpt-contextual,0.061,0.000999,0.239,0.203,0.273,0.178,0.153,0.203
open,full,285,rouge_l_score,gemini-contextual,gpt-contextual,0.063,0.000999,0.27,0.233,0.304,0.207,0.178,0.235
open,full,285,meteor_score,gemini-contextual,gpt-contextual,0.058,0.000999,0.247,0.213,0.28,0.189,0.167,0.212
open,full,285,bert_precision_score,gemini-contextual,pathchat-contextual,0.058,0.000999,0.695,0.675,0.715,0.637,0.62,0.654
open,full,285,bert_f1_score,gemini-contextual,pathchat-contextual,0.041,0.000999,0.682,0.664,0.701,0.641,0.626,0.657
open,full,285,similarity_biobert_score,gemini-independent,pathchat-independent,0.056,0.001998,0.648,0.619,0.677,0.592,0.565,0.621
open,full,285,bert_recall_score,gemini-independent,pathchat-contextual,0.032,0.001998,0.688,0.669,0.705,0.656,0.64,0.673
open,full,285,bert_recall_score,gpt-independent,pathchat-independent,0.031,0.001998,0.676,0.66,0.692,0.645,0.627,0.663
open,full,285,meteor_score,gpt-independent,gemini-contextual,-0.058,0.001998,0.189,0.165,0.217,0.247,0.213,0.28
open,full,285,bert_recall_score,pathchat-independent,gemini-contextual,-0.033,0.001998,0.645,0.627,0.663,0.678,0.658,0.696
open,full,285,cider_score,gemini-contextual,gpt-contextual,0.25,0.001998,0.824,0.665,0.981,0.573,0.456,0.703
open,full,285,bert_recall_score,gpt-contextual,pathchat-contextual,0.028,0.001998,0.684,0.668,0.699,0.656,0.64,0.673
open,full,285,meteor_score,gemini-independent,pathchat-independent,0.053,0.002997,0.245,0.212,0.277,0.192,0.163,0.22
open,full,285,bert_f1_score,gpt-independent,gemini-contextual,-0.031,0.002997,0.651,0.637,0.666,0.682,0.664,0.701
open,full,285,bleu_1_score,gemini-independent,pathchat-independent,0.053,0.003996,0.248,0.212,0.283,0.194,0.163,0.226
open,full,285,cider_score,gemini-independent,pathchat-contextual,0.291,0.003996,0.897,0.709,1.088,0.606,0.452,0.752
open,full,285,rouge_l_score,gemini-independent,pathchat-independent,0.052,0.004995,0.276,0.238,0.312,0.224,0.193,0.255
open,full,285,rouge_l_score,gemini-independent,pathchat-contextual,0.05,0.005994,0.276,0.238,0.312,0.225,0.194,0.255
open,full,285,similarity_biobert_score,pathchat-independent,gemini-contextual,-0.046,0.007992,0.592,0.565,0.621,0.638,0.608,0.665
open,full,285,bleu_1_score,gemini-contextual,pathchat-contextual,0.049,0.007992,0.239,0.203,0.273,0.19,0.16,0.219
open,full,285,meteor_score,gemini-contextual,pathchat-contextual,0.041,0.008991,0.247,0.213,0.28,0.206,0.179,0.234
open,full,285,similarity_biobert_score,gemini-independent,gpt-independent,0.038,0.00999,0.648,0.619,0.677,0.61,0.585,0.636
open,full,285,rouge_l_score,pathchat-independent,gemini-contextual,-0.047,0.011988,0.224,0.193,0.255,0.27,0.233,0.304
open,full,285,rouge_l_score,gemini-contextual,pathchat-contextual,0.045,0.011988,0.27,0.233,0.304,0.225,0.194,0.255
open,full,285,cider_score,gemini-contextual,pathchat-contextual,0.218,0.011988,0.824,0.665,0.981,0.606,0.452,0.752
open,full,285,bleu_1_score,pathchat-independent,gemini-contextual,-0.045,0.013986,0.194,0.163,0.226,0.239,0.203,0.273
open,full,285,bert_precision_score,pathchat-independent,gpt-contextual,0.022,0.017982,0.651,0.634,0.668,0.629,0.614,0.645
open,full,285,cider_score,gemini-independent,pathchat-independent,0.214,0.025974,0.897,0.709,1.088,0.683,0.522,0.874
open,full,285,meteor_score,gemini-independent,pathchat-contextual,0.039,0.028971,0.245,0.212,0.277,0.206,0.179,0.234
open,full,285,similarity_biobert_score,pathchat-independent,pathchat-contextual,-0.024,0.030969,0.592,0.565,0.621,0.616,0.59,0.642
open,full,285,bert_recall_score,gemini-contextual,pathchat-contextual,0.021,0.030969,0.678,0.658,0.696,0.656,0.64,0.673
open,full,285,bert_recall_score,gpt-independent,pathchat-contextual,0.02,0.031968,0.676,0.66,0.692,0.656,0.64,0.673
open,full,285,similarity_biobert_score,gemini-independent,gpt-contextual,0.031,0.033966,0.648,0.619,0.677,0.618,0.591,0.646
open,full,285,similarity_biobert_score,gemini-independent,pathchat-contextual,0.032,0.041958,0.648,0.619,0.677,0.616,0.59,0.642
open,full,285,bert_precision_score,pathchat-independent,pathchat-contextual,0.014,0.052947,0.651,0.634,0.668,0.637,0.62,0.654
open,full,285,similarity_biobert_score,gpt-independent,gemini-contextual,-0.028,0.05994,0.61,0.585,0.636,0.638,0.608,0.665
open,full,285,bert_recall_score,pathchat-independent,pathchat-contextual,-0.011,0.092907,0.645,0.627,0.663,0.656,0.64,0.673
open,full,285,similarity_biobert_score,pathchat-independent,gpt-contextual,-0.025,0.093906,0.592,0.565,0.621,0.618,0.591,0.646
open,full,285,bert_precision_score,gpt-independent,pathchat-independent,-0.014,0.104895,0.637,0.621,0.652,0.651,0.634,0.668
open,full,285,bert_recall_score,gemini-independent,gemini-contextual,0.01,0.150849,0.688,0.669,0.705,0.678,0.658,0.696
open,full,285,cider_score,pathchat-independent,gemini-contextual,-0.141,0.151848,0.683,0.522,0.874,0.824,0.665,0.981
open,full,285,similarity_biobert_score,gemini-contextual,pathchat-contextual,0.022,0.151848,0.638,0.608,0.665,0.616,0.59,0.642
open,full,285,meteor_score,pathchat-independent,pathchat-contextual,-0.014,0.170829,0.192,0.163,0.22,0.206,0.179,0.234
open,full,285,cider_score,gpt-independent,pathchat-independent,-0.107,0.177822,0.576,0.455,0.701,0.683,0.522,0.874
open,full,285,rouge_l_score,gpt-independent,pathchat-contextual,-0.021,0.18981,0.204,0.175,0.233,0.225,0.194,0.255
open,full,285,similarity_biobert_score,gemini-contextual,gpt-contextual,0.021,0.194805,0.638,0.608,0.665,0.618,0.591,0.646
open,full,285,cider_score,pathchat-independent,gpt-contextual,0.11,0.196803,0.683,0.522,0.874,0.573,0.456,0.703
open,full,285,bert_recall_score,gemini-independent,gpt-independent,0.012,0.202797,0.688,0.669,0.705,0.676,0.66,0.692
open,full,285,bleu_1_score,gpt-independent,pathchat-independent,-0.019,0.210789,0.175,0.148,0.203,0.194,0.163,0.226
open,full,285,rouge_l_score,gpt-independent,pathchat-independent,-0.019,0.210789,0.204,0.175,0.233,0.224,0.193,0.255
open,full,285,similarity_biobert_score,gpt-independent,pathchat-independent,0.017,0.213786,0.61,0.585,0.636,0.592,0.565,0.621
open,full,285,cider_score,pathchat-independent,pathchat-contextual,0.077,0.227772,0.683,0.522,0.874,0.606,0.452,0.752
open,full,285,bert_f1_score,gpt-independent,pathchat-contextual,0.01,0.245754,0.651,0.637,0.666,0.641,0.626,0.657
open,full,285,bert_recall_score,gpt-independent,gpt-contextual,-0.008,0.251748,0.676,0.66,0.692,0.684,0.668,0.699
open,full,285,bert_f1_score,gpt-contextual,pathchat-contextual,0.01,0.261738,0.651,0.637,0.666,0.641,0.626,0.657
open,full,285,meteor_score,gpt-independent,pathchat-contextual,-0.017,0.265734,0.189,0.165,0.217,0.206,0.179,0.234
open,full,285,meteor_score,gpt-contextual,pathchat-contextual,-0.017,0.272727,0.189,0.167,0.212,0.206,0.179,0.234
open,full,285,bert_precision_score,gpt-independent,gpt-contextual,0.008,0.275724,0.637,0.621,0.652,0.629,0.614,0.645
open,full,285,rouge_l_score,gpt-contextual,pathchat-contextual,-0.019,0.27972,0.207,0.178,0.235,0.225,0.194,0.255
open,full,285,bleu_1_score,pathchat-independent,gpt-contextual,0.016,0.292707,0.194,0.163,0.226,0.178,0.153,0.203
open,full,285,cider_score,gemini-independent,gemini-contextual,0.073,0.311688,0.897,0.709,1.088,0.824,0.665,0.981
open,full,285,rouge_l_score,pathchat-independent,gpt-contextual,0.017,0.318681,0.224,0.193,0.255,0.207,0.178,0.235
open,full,285,bert_f1_score,gpt-independent,pathchat-independent,0.008,0.333666,0.651,0.637,0.666,0.643,0.626,0.66
open,full,285,bert_f1_score,pathchat-independent,gpt-contextual,-0.008,0.36963,0.643,0.626,0.66,0.651,0.637,0.666
open,full,285,bleu_1_score,gpt-independent,pathchat-contextual,-0.015,0.380619,0.175,0.148,0.203,0.19,0.16,0.219
open,full,285,similarity_biobert_score,gemini-independent,gemini-contextual,0.01,0.425574,0.648,0.619,0.677,0.638,0.608,0.665
open,full,285,bert_precision_score,gpt-contextual,pathchat-contextual,-0.008,0.433566,0.629,0.614,0.645,0.637,0.62,0.654
open,full,285,bleu_1_score,gemini-independent,gemini-contextual,0.009,0.472527,0.248,0.212,0.283,0.239,0.203,0.273
open,full,285,bleu_1_score,gpt-contextual,pathchat-contextual,-0.012,0.493506,0.178,0.153,0.203,0.19,0.16,0.219
open,full,285,bert_recall_score,gemini-contextual,gpt-contextual,-0.006,0.511489,0.678,0.658,0.696,0.684,0.668,0.699
open,full,285,similarity_biobert_score,gpt-independent,gpt-contextual,-0.008,0.524476,0.61,0.585,0.636,0.618,0.591,0.646
open,full,285,bert_f1_score,gemini-independent,gemini-contextual,0.004,0.569431,0.687,0.669,0.703,0.682,0.664,0.701
open,full,285,bert_recall_score,gemini-independent,gpt-contextual,0.004,0.64036,0.688,0.669,0.705,0.684,0.668,0.699
open,full,285,similarity_biobert_score,gpt-independent,pathchat-contextual,-0.006,0.667333,0.61,0.585,0.636,0.616,0.59,0.642
open,full,285,rouge_l_score,gemini-independent,gemini-contextual,0.006,0.676324,0.276,0.238,0.312,0.27,0.233,0.304
open,full,285,cider_score,gpt-independent,pathchat-contextual,-0.03,0.698302,0.576,0.455,0.701,0.606,0.452,0.752
open,full,285,bleu_1_score,pathchat-independent,pathchat-contextual,0.004,0.7003,0.194,0.163,0.226,0.19,0.16,0.219
open,full,285,bert_f1_score,pathchat-independent,pathchat-contextual,0.002,0.718282,0.643,0.626,0.66,0.641,0.626,0.657
open,full,285,cider_score,gpt-contextual,pathchat-contextual,-0.033,0.735265,0.573,0.456,0.703,0.606,0.452,0.752
open,full,285,bert_precision_score,gemini-independent,gemini-contextual,-0.002,0.756244,0.693,0.675,0.71,0.695,0.675,0.715
open,full,285,rouge_l_score,gpt-independent,gpt-contextual,-0.003,0.827173,0.204,0.175,0.233,0.207,0.178,0.235
open,full,285,bleu_1_score,gpt-independent,gpt-contextual,-0.003,0.839161,0.175,0.148,0.203,0.178,0.153,0.203
open,full,285,meteor_score,pathchat-independent,gpt-contextual,0.003,0.851149,0.192,0.163,0.22,0.189,0.167,0.212
open,full,285,rouge_l_score,pathchat-independent,pathchat-contextual,-0.002,0.854146,0.224,0.193,0.255,0.225,0.194,0.255
open,full,285,meteor_score,gemini-independent,gemini-contextual,-0.002,0.863137,0.245,0.212,0.277,0.247,0.213,0.28
open,full,285,bert_recall_score,gpt-independent,gemini-contextual,-0.002,0.863137,0.676,0.66,0.692,0.678,0.658,0.696
open,full,285,meteor_score,gpt-independent,pathchat-independent,-0.003,0.873127,0.189,0.165,0.217,0.192,0.163,0.22
open,full,285,similarity_biobert_score,gpt-contextual,pathchat-contextual,0.002,0.897103,0.618,0.591,0.646,0.616,0.59,0.642
open,full,285,cider_score,gpt-independent,gpt-contextual,0.002,0.974026,0.576,0.455,0.701,0.573,0.456,0.703
open,full,285,meteor_score,gpt-independent,gpt-contextual,0.0,0.979021,0.189,0.165,0.217,0.189,0.167,0.212
open,full,285,bert_f1_score,gpt-independent,gpt-contextual,0.0,1.0,0.651,0.637,0.666,0.651,0.637,0.666
open,full,285,bert_precision_score,gpt-independent,pathchat-contextual,0.0,1.0,0.637,0.621,0.652,0.637,0.62,0.654
open,reader,105,bert_precision_score,expert,gpt-independent,0.075,0.000999,0.716,0.689,0.746,0.641,0.615,0.671
open,reader,105,bert_precision_score,expert,gpt-contextual,0.084,0.000999,0.716,0.689,0.746,0.632,0.608,0.656
open,reader,105,bert_precision_score,expert,pathchat-contextual,0.075,0.000999,0.716,0.689,0.746,0.641,0.61,0.671
open,reader,105,bert_precision_score,non-experts,gpt-contextual,0.061,0.000999,0.693,0.657,0.734,0.632,0.608,0.656
open,reader,105,bert_precision_score,gemini-independent,gpt-contextual,0.072,0.000999,0.704,0.676,0.734,0.632,0.608,0.656
open,reader,105,bert_precision_score,gemini-independent,pathchat-contextual,0.063,0.000999,0.704,0.676,0.734,0.641,0.61,0.671
open,reader,105,bert_precision_score,pathchat-independent,gpt-contextual,0.049,0.000999,0.681,0.651,0.708,0.632,0.608,0.656
open,reader,105,bert_precision_score,gemini-contextual,gpt-contextual,0.062,0.000999,0.694,0.663,0.724,0.632,0.608,0.656
open,reader,105,bert_precision_score,gemini-independent,gpt-independent,0.063,0.001998,0.704,0.676,0.734,0.641,0.615,0.671
open,reader,105,bert_precision_score,non-experts,gpt-independent,0.052,0.002997,0.693,0.657,0.734,0.641,0.615,0.671
open,reader,105,bert_f1_score,gemini-independent,gpt-contextual,0.039,0.002997,0.687,0.658,0.716,0.648,0.624,0.672
open,reader,105,bert_f1_score,gemini-independent,pathchat-contextual,0.044,0.002997,0.687,0.658,0.716,0.643,0.616,0.669
open,reader,105,bert_precision_score,non-experts,pathchat-contextual,0.052,0.003996,0.693,0.657,0.734,0.641,0.61,0.671
open,reader,105,bert_precision_score,gpt-independent,pathchat-independent,-0.04,0.003996,0.641,0.615,0.671,0.681,0.651,0.708
open,reader,105,bert_precision_score,gemini-contextual,pathchat-contextual,0.053,0.004995,0.694,0.663,0.724,0.641,0.61,0.671
open,reader,105,bert_precision_score,gpt-independent,gemini-contextual,-0.053,0.005994,0.641,0.615,0.671,0.694,0.663,0.724
open,reader,105,bert_precision_score,pathchat-independent,pathchat-contextual,0.04,0.007992,0.681,0.651,0.708,0.641,0.61,0.671
open,reader,105,similarity_biobert_score,gemini-independent,gpt-independent,0.067,0.00999,0.66,0.616,0.704,0.592,0.554,0.634
open,reader,105,bert_f1_score,gemini-independent,gpt-independent,0.04,0.010989,0.687,0.658,0.716,0.647,0.623,0.674
open,reader,105,similarity_biobert_score,gemini-independent,gpt-contextual,0.048,0.014985,0.66,0.616,0.704,0.612,0.571,0.653
open,reader,105,bert_f1_score,expert,pathchat-contextual,0.039,0.016983,0.682,0.653,0.712,0.643,0.616,0.669
open,reader,105,bert_precision_score,expert,pathchat-independent,0.035,0.020979,0.716,0.689,0.746,0.681,0.651,0.708
open,reader,105,meteor_score,gemini-independent,gpt-independent,0.064,0.021978,0.242,0.188,0.303,0.178,0.14,0.226
open,reader,105,meteor_score,gemini-independent,gpt-contextual,0.051,0.025974,0.242,0.188,0.303,0.191,0.156,0.233
open,reader,105,bert_f1_score,expert,gpt-independent,0.035,0.027972,0.682,0.653,0.712,0.647,0.623,0.674
open,reader,105,meteor_score,expert,gpt-independent,0.066,0.030969,0.244,0.191,0.306,0.178,0.14,0.226
open,reader,105,rouge_l_score,gemini-independent,gpt-independent,0.065,0.031968,0.266,0.203,0.328,0.202,0.155,0.256
open,reader,105,rouge_l_score,expert,gpt-independent,0.065,0.043956,0.267,0.21,0.329,0.202,0.155,0.256
open,reader,105,meteor_score,expert,gpt-contextual,0.053,0.043956,0.244,0.191,0.306,0.191,0.156,0.233
open,reader,105,bleu_1_score,gemini-independent,gpt-independent,0.058,0.043956,0.23,0.172,0.288,0.173,0.127,0.221
open,reader,105,bert_f1_score,expert,gpt-contextual,0.034,0.045954,0.682,0.653,0.712,0.648,0.624,0.672
open,reader,105,similarity_biobert_score,gpt-independent,pathchat-contextual,-0.047,0.045954,0.592,0.554,0.634,0.639,0.599,0.674
open,reader,105,bert_f1_score,pathchat-independent,pathchat-contextual,0.023,0.048951,0.666,0.637,0.693,0.643,0.616,0.669
open,reader,105,rouge_l_score,gpt-independent,pathchat-independent,-0.053,0.058941,0.202,0.155,0.256,0.255,0.203,0.313
open,reader,105,similarity_biobert_score,gpt-independent,pathchat-independent,-0.045,0.070929,0.592,0.554,0.634,0.637,0.594,0.679
open,reader,105,meteor_score,gpt-independent,gemini-contextual,-0.049,0.073926,0.178,0.14,0.226,0.227,0.176,0.282
open,reader,105,similarity_biobert_score,expert,gpt-independent,0.047,0.075924,0.639,0.594,0.684,0.592,0.554,0.634
open,reader,105,bleu_1_score,gpt-independent,pathchat-independent,-0.047,0.076923,0.173,0.127,0.221,0.219,0.169,0.275
open,reader,105,cider_score,expert,gpt-independent,0.224,0.078921,0.775,0.549,1.035,0.551,0.355,0.78
open,reader,105,cider_score,expert,gpt-contextual,0.178,0.07992,0.775,0.549,1.035,0.597,0.412,0.792
open,reader,105,bert_f1_score,gemini-contextual,pathchat-contextual,0.03,0.080919,0.673,0.643,0.703,0.643,0.616,0.669
open,reader,105,meteor_score,gemini-contextual,gpt-contextual,0.036,0.090909,0.227,0.176,0.282,0.191,0.156,0.233
open,reader,105,bert_f1_score,gemini-contextual,gpt-contextual,0.025,0.096903,0.673,0.643,0.703,0.648,0.624,0.672
open,reader,105,bert_recall_score,non-experts,gemini-independent,-0.027,0.101898,0.651,0.613,0.689,0.678,0.647,0.71
open,reader,105,bleu_1_score,gemini-independent,gpt-contextual,0.038,0.102897,0.23,0.172,0.288,0.192,0.15,0.236
open,reader,105,rouge_l_score,gemini-independent,gpt-contextual,0.04,0.104895,0.266,0.203,0.328,0.227,0.177,0.276
open,reader,105,bert_f1_score,gpt-independent,pathchat-independent,-0.019,0.106893,0.647,0.623,0.674,0.666,0.637,0.693
open,reader,105,bleu_1_score,expert,gpt-independent,0.053,0.115884,0.225,0.169,0.29,0.173,0.127,0.221
open,reader,105,meteor_score,gpt-independent,pathchat-independent,-0.037,0.116883,0.178,0.14,0.226,0.215,0.164,0.268
open,reader,105,cider_score,non-experts,gpt-independent,0.177,0.128871,0.728,0.472,1.045,0.551,0.355,0.78
open,reader,105,rouge_l_score,expert,gpt-contextual,0.041,0.136863,0.267,0.21,0.329,0.227,0.177,0.276
open,reader,105,bleu_1_score,pathchat-independent,pathchat-contextual,0.03,0.136863,0.219,0.169,0.275,0.189,0.142,0.243
open,reader,105,cider_score,gpt-independent,pathchat-independent,-0.149,0.142857,0.551,0.355,0.78,0.7,0.48,0.973
open,reader,105,bert_precision_score,gemini-independent,pathchat-independent,0.023,0.14985,0.704,0.676,0.734,0.681,0.651,0.708
open,reader,105,bleu_1_score,gemini-independent,pathchat-contextual,0.041,0.152847,0.23,0.172,0.288,0.189,0.142,0.243
open,reader,105,bert_f1_score,non-experts,pathchat-contextual,0.024,0.153846,0.666,0.632,0.706,0.643,0.616,0.669
open,reader,105,similarity_biobert_score,gemini-independent,gemini-contextual,0.03,0.154845,0.66,0.616,0.704,0.63,0.584,0.673
open,reader,105,bert_f1_score,gpt-independent,gemini-contextual,-0.026,0.154845,0.647,0.623,0.674,0.673,0.643,0.703
open,reader,105,rouge_l_score,non-experts,gpt-independent,0.039,0.158841,0.241,0.178,0.313,0.202,0.155,0.256
open,reader,105,bert_recall_score,non-experts,gpt-contextual,-0.024,0.158841,0.651,0.613,0.689,0.676,0.647,0.702
open,reader,105,bert_f1_score,gemini-independent,pathchat-independent,0.021,0.158841,0.687,0.658,0.716,0.666,0.637,0.693
open,reader,105,similarity_biobert_score,gpt-independent,gemini-contextual,-0.038,0.158841,0.592,0.554,0.634,0.63,0.584,0.673
open,reader,105,rouge_l_score,gpt-independent,gemini-contextual,-0.04,0.15984,0.202,0.155,0.256,0.242,0.187,0.297
open,reader,105,similarity_biobert_score,non-experts,gemini-independent,-0.038,0.16983,0.622,0.568,0.676,0.66,0.616,0.704
open,reader,105,bleu_1_score,gpt-independent,gemini-contextual,-0.04,0.175824,0.173,0.127,0.221,0.213,0.161,0.268
open,reader,105,cider_score,gemini-independent,gpt-independent,0.16,0.182817,0.712,0.486,0.961,0.551,0.355,0.78
open,reader,105,similarity_biobert_score,gpt-contextual,pathchat-contextual,-0.027,0.186813,0.612,0.571,0.653,0.639,0.599,0.674
open,reader,105,meteor_score,expert,pathchat-contextual,0.034,0.195804,0.244,0.191,0.306,0.211,0.168,0.259
open,reader,105,bert_recall_score,gemini-independent,pathchat-contextual,0.02,0.201798,0.678,0.647,0.71,0.658,0.629,0.688
open,reader,105,meteor_score,gpt-independent,pathchat-contextual,-0.033,0.202797,0.178,0.14,0.226,0.211,0.168,0.259
open,reader,105,meteor_score,non-experts,gpt-independent,0.033,0.206793,0.211,0.155,0.274,0.178,0.14,0.226
open,reader,105,bleu_1_score,expert,pathchat-contextual,0.036,0.20979,0.225,0.169,0.29,0.189,0.142,0.243
open,reader,105,bleu_1_score,non-experts,gemini-independent,-0.034,0.210789,0.196,0.14,0.264,0.23,0.172,0.288
open,reader,105,bert_f1_score,pathchat-independent,gpt-contextual,0.018,0.210789,0.666,0.637,0.693,0.648,0.624,0.672
open,reader,105,bert_precision_score,expert,non-experts,0.023,0.21978,0.716,0.689,0.746,0.693,0.657,0.734
open,reader,105,bert_f1_score,non-experts,gpt-independent,0.019,0.21978,0.666,0.632,0.706,0.647,0.623,0.674
open,reader,105,cider_score,gemini-independent,gpt-contextual,0.115,0.224775,0.712,0.486,0.961,0.597,0.412,0.792
open,reader,105,bert_precision_score,expert,gemini-contextual,0.022,0.225774,0.716,0.689,0.746,0.694,0.663,0.724
open,reader,105,meteor_score,expert,non-experts,0.034,0.227772,0.244,0.191,0.306,0.211,0.155,0.274
open,reader,105,bert_f1_score,non-experts,gemini-independent,-0.02,0.228771,0.666,0.632,0.706,0.687,0.658,0.716
open,reader,105,similarity_biobert_score,non-experts,gpt-independent,0.03,0.22977,0.622,0.568,0.676,0.592,0.554,0.634
open,reader,105,cider_score,expert,pathchat-contextual,0.172,0.230769,0.775,0.549,1.035,0.603,0.359,0.885
open,reader,105,meteor_score,gemini-independent,pathchat-contextual,0.032,0.230769,0.242,0.188,0.303,0.211,0.168,0.259
open,reader,105,bert_recall_score,gpt-contextual,pathchat-contextual,0.017,0.234765,0.676,0.647,0.702,0.658,0.629,0.688
open,reader,105,meteor_score,non-experts,gemini-independent,-0.032,0.236763,0.211,0.155,0.274,0.242,0.188,0.303
open,reader,105,meteor_score,expert,pathchat-independent,0.03,0.243756,0.244,0.191,0.306,0.215,0.164,0.268
open,reader,105,bleu_1_score,expert,gpt-contextual,0.033,0.243756,0.225,0.169,0.29,0.192,0.15,0.236
open,reader,105,bert_f1_score,non-experts,gpt-contextual,0.018,0.243756,0.666,0.632,0.706,0.648,0.624,0.672
open,reader,105,bert_recall_score,expert,gemini-independent,-0.017,0.252747,0.661,0.627,0.698,0.678,0.647,0.71
open,reader,105,rouge_l_score,gpt-independent,pathchat-contextual,-0.031,0.255744,0.202,0.155,0.256,0.233,0.183,0.287
open,reader,105,rouge_l_score,gemini-independent,pathchat-contextual,0.033,0.257742,0.266,0.203,0.328,0.233,0.183,0.287
open,reader,105,rouge_l_score,expert,pathchat-contextual,0.034,0.261738,0.267,0.21,0.329,0.233,0.183,0.287
open,reader,105,similarity_biobert_score,expert,gpt-contextual,0.027,0.264735,0.639,0.594,0.684,0.612,0.571,0.653
open,reader,105,rouge_l_score,pathchat-independent,pathchat-contextual,0.022,0.275724,0.255,0.203,0.313,0.233,0.183,0.287
open,reader,105,meteor_score,gemini-independent,pathchat-independent,0.028,0.277722,0.242,0.188,0.303,0.215,0.164,0.268
open,reader,105,bert_recall_score,gemini-independent,pathchat-independent,0.016,0.27972,0.678,0.647,0.71,0.662,0.631,0.692
open,reader,105,cider_score,non-experts,gpt-contextual,0.132,0.287712,0.728,0.472,1.045,0.597,0.412,0.792
open,reader,105,bert_f1_score,expert,pathchat-independent,0.016,0.288711,0.682,0.653,0.712,0.666,0.637,0.693
open,reader,105,rouge_l_score,gpt-independent,gpt-contextual,-0.025,0.297702,0.202,0.155,0.256,0.227,0.177,0.276
open,reader,105,rouge_l_score,gemini-independent,gemini-contextual,0.025,0.298701,0.266,0.203,0.328,0.242,0.187,0.297
open,reader,105,rouge_l_score,pathchat-independent,gpt-contextual,0.029,0.313686,0.255,0.203,0.313,0.227,0.177,0.276
open,reader,105,similarity_biobert_score,pathchat-independent,gpt-contextual,0.025,0.316683,0.637,0.594,0.679,0.612,0.571,0.653
open,reader,105,cider_score,expert,gemini-contextual,0.13,0.31968,0.775,0.549,1.035,0.645,0.428,0.886
open,reader,105,bleu_1_score,pathchat-independent,gpt-contextual,0.027,0.326673,0.219,0.169,0.275,0.192,0.15,0.236
open,reader,105,similarity_biobert_score,gemini-independent,pathchat-independent,0.023,0.33966,0.66,0.616,0.704,0.637,0.594,0.679
open,reader,105,bert_f1_score,expert,non-experts,0.015,0.342657,0.682,0.653,0.712,0.666,0.632,0.706
open,reader,105,bleu_1_score,expert,non-experts,0.029,0.343656,0.225,0.169,0.29,0.196,0.14,0.264
open,reader,105,similarity_biobert_score,gemini-independent,pathchat-contextual,0.021,0.343656,0.66,0.616,0.704,0.639,0.599,0.674
open,reader,105,bert_f1_score,gemini-independent,gemini-contextual,0.014,0.34965,0.687,0.658,0.716,0.673,0.643,0.703
open,reader,105,bleu_1_score,gemini-contextual,pathchat-contextual,0.023,0.361638,0.213,0.161,0.268,0.189,0.142,0.243
open,reader,105,bert_recall_score,gemini-independent,gemini-contextual,0.014,0.363636,0.678,0.647,0.71,0.664,0.631,0.697
open,reader,105,meteor_score,pathchat-independent,gpt-contextual,0.023,0.370629,0.215,0.164,0.268,0.191,0.156,0.233
open,reader,105,bert_recall_score,gemini-independent,gpt-independent,0.014,0.376623,0.678,0.647,0.71,0.664,0.637,0.693
open,reader,105,similarity_biobert_score,expert,gemini-independent,-0.02,0.378621,0.639,0.594,0.684,0.66,0.616,0.704
open,reader,105,cider_score,non-experts,pathchat-contextual,0.125,0.378621,0.728,0.472,1.045,0.603,0.359,0.885
open,reader,105,bert_recall_score,pathchat-independent,gpt-contextual,-0.014,0.378621,0.662,0.631,0.692,0.676,0.647,0.702
open,reader,105,bleu_1_score,gemini-contextual,gpt-contextual,0.02,0.384615,0.213,0.161,0.268,0.192,0.15,0.236
open,reader,105,rouge_l_score,expert,gemini-contextual,0.026,0.388611,0.267,0.21,0.329,0.242,0.187,0.297
open,reader,105,bert_recall_score,expert,gpt-contextual,-0.015,0.388611,0.661,0.627,0.698,0.676,0.647,0.702
open,reader,105,rouge_l_score,non-experts,gemini-independent,-0.025,0.390609,0.241,0.178,0.313,0.266,0.203,0.328
open,reader,105,bert_recall_score,gpt-independent,gpt-contextual,-0.012,0.390609,0.664,0.637,0.693,0.676,0.647,0.702
open,reader,105,meteor_score,gpt-contextual,pathchat-contextual,-0.019,0.390609,0.191,0.156,0.233,0.211,0.168,0.259
open,reader,105,similarity_biobert_score,gpt-independent,gpt-contextual,-0.02,0.397602,0.592,0.554,0.634,0.612,0.571,0.653
open,reader,105,cider_score,pathchat-independent,gpt-contextual,0.103,0.404595,0.7,0.48,0.973,0.597,0.412,0.792
open,reader,105,bleu_1_score,non-experts,gpt-independent,0.024,0.406593,0.196,0.14,0.264,0.173,0.127,0.221
open,reader,105,cider_score,pathchat-independent,pathchat-contextual,0.097,0.413586,0.7,0.48,0.973,0.603,0.359,0.885
open,reader,105,rouge_l_score,expert,non-experts,0.026,0.414585,0.267,0.21,0.329,0.241,0.178,0.313
open,reader,105,meteor_score,non-experts,gpt-contextual,0.02,0.415584,0.211,0.155,0.274,0.191,0.156,0.233
open,reader,105,bleu_1_score,gpt-independent,gpt-contextual,-0.02,0.424575,0.173,0.127,0.221,0.192,0.15,0.236
open,reader,105,bert_recall_score,non-experts,gpt-independent,-0.012,0.428571,0.651,0.613,0.689,0.664,0.637,0.693
open,reader,105,bleu_1_score,non-experts,pathchat-independent,-0.023,0.42957,0.196,0.14,0.264,0.219,0.169,0.275
open,reader,105,cider_score,gemini-independent,pathchat-contextual,0.108,0.42957,0.712,0.486,0.961,0.603,0.359,0.885
open,reader,105,meteor_score,gemini-contextual,pathchat-contextual,0.017,0.433566,0.227,0.176,0.282,0.211,0.168,0.259
open,reader,105,bert_precision_score,expert,gemini-independent,0.012,0.443556,0.716,0.689,0.746,0.704,0.676,0.734
open,reader,105,meteor_score,gemini-independent,gemini-contextual,0.015,0.448551,0.242,0.188,0.303,0.227,0.176,0.282
open,reader,105,similarity_biobert_score,gemini-contextual,gpt-contextual,0.018,0.448551,0.63,0.584,0.673,0.612,0.571,0.653
open,reader,105,bleu_1_score,gemini-independent,gemini-contextual,0.017,0.452547,0.23,0.172,0.288,0.213,0.161,0.268
open,reader,105,bert_precision_score,pathchat-independent,gemini-contextual,-0.012,0.456543,0.681,0.651,0.708,0.694,0.663,0.724
open,reader,105,cider_score,gpt-independent,gemini-contextual,-0.094,0.457542,0.551,0.355,0.78,0.645,0.428,0.886
open,reader,105,bert_recall_score,gemini-contextual,gpt-contextual,-0.011,0.45954,0.664,0.631,0.697,0.676,0.647,0.702
open,reader,105,bert_recall_score,non-experts,pathchat-independent,-0.011,0.485514,0.651,0.613,0.689,0.662,0.631,0.692
open,reader,105,bert_precision_score,gemini-independent,gemini-contextual,0.01,0.488511,0.704,0.676,0.734,0.694,0.663,0.724
open,reader,105,cider_score,gemini-independent,gemini-contextual,0.067,0.491508,0.712,0.486,0.961,0.645,0.428,0.886
open,reader,105,similarity_biobert_score,non-experts,pathchat-contextual,-0.017,0.496503,0.622,0.568,0.676,0.639,0.599,0.674
open,reader,105,meteor_score,expert,gemini-contextual,0.017,0.506494,0.244,0.191,0.306,0.227,0.176,0.282
open,reader,105,bert_precision_score,non-experts,pathchat-independent,0.012,0.511489,0.693,0.657,0.734,0.681,0.651,0.708
open,reader,105,bert_recall_score,non-experts,gemini-contextual,-0.013,0.512488,0.651,0.613,0.689,0.664,0.631,0.697
open,reader,105,similarity_biobert_score,expert,non-experts,0.017,0.523477,0.639,0.594,0.684,0.622,0.568,0.676
open,reader,105,bleu_1_score,gpt-independent,pathchat-contextual,-0.017,0.527473,0.173,0.127,0.221,0.189,0.142,0.243
open,reader,105,bert_precision_score,non-experts,gemini-independent,-0.011,0.54046,0.693,0.657,0.734,0.704,0.676,0.734
open,reader,105,bert_precision_score,gpt-independent,gpt-contextual,0.009,0.548452,0.641,0.615,0.671,0.632,0.608,0.656
open,reader,105,bert_recall_score,expert,non-experts,0.01,0.554446,0.661,0.627,0.698,0.651,0.613,0.689
open,reader,105,rouge_l_score,gemini-contextual,gpt-contextual,0.015,0.554446,0.242,0.187,0.297,0.227,0.177,0.276
open,reader,105,cider_score,non-experts,gemini-contextual,0.083,0.565435,0.728,0.472,1.045,0.645,0.428,0.886
open,reader,105,meteor_score,non-experts,gemini-contextual,-0.017,0.566434,0.211,0.155,0.274,0.227,0.176,0.282
open,reader,105,bleu_1_score,non-experts,gemini-contextual,-0.016,0.574426,0.196,0.14,0.264,0.213,0.161,0.268
open,reader,105,meteor_score,pathchat-independent,gemini-contextual,-0.013,0.579421,0.215,0.164,0.268,0.227,0.176,0.282
open,reader,105,cider_score,expert,pathchat-independent,0.075,0.59041,0.775,0.549,1.035,0.7,0.48,0.973
open,reader,105,meteor_score,gpt-independent,gpt-contextual,-0.013,0.592408,0.178,0.14,0.226,0.191,0.156,0.233
open,reader,105,bert_precision_score,gpt-contextual,pathchat-contextual,-0.009,0.6004,0.632,0.608,0.656,0.641,0.61,0.671
open,reader,105,rouge_l_score,non-experts,gpt-contextual,0.014,0.601399,0.241,0.178,0.313,0.227,0.177,0.276
open,reader,105,rouge_l_score,pathchat-independent,gemini-contextual,0.014,0.608392,0.255,0.203,0.313,0.242,0.187,0.297
open,reader,105,similarity_biobert_score,non-experts,pathchat-independent,-0.015,0.613387,0.622,0.568,0.676,0.637,0.594,0.679
open,reader,105,cider_score,gemini-contextual,gpt-contextual,0.048,0.629371,0.645,0.428,0.886,0.597,0.412,0.792
open,reader,105,bert_f1_score,pathchat-independent,gemini-contextual,-0.007,0.646354,0.666,0.637,0.693,0.673,0.643,0.703
open,reader,105,cider_score,expert,gemini-independent,0.063,0.647353,0.775,0.549,1.035,0.712,0.486,0.961
open,reader,105,rouge_l_score,non-experts,pathchat-independent,-0.014,0.651349,0.241,0.178,0.313,0.255,0.203,0.313
open,reader,105,bert_f1_score,expert,gemini-contextual,0.009,0.653347,0.682,0.653,0.712,0.673,0.643,0.703
open,reader,105,bleu_1_score,expert,gemini-contextual,0.013,0.667333,0.225,0.169,0.29,0.213,0.161,0.268
open,reader,105,cider_score,gpt-independent,gpt-contextual,-0.046,0.667333,0.551,0.355,0.78,0.597,0.412,0.792
open,reader,105,bert_recall_score,non-experts,pathchat-contextual,-0.007,0.676324,0.651,0.613,0.689,0.658,0.629,0.688
open,reader,105,similarity_biobert_score,non-experts,gpt-contextual,0.01,0.677323,0.622,0.568,0.676,0.612,0.571,0.653
open,reader,105,cider_score,gpt-independent,pathchat-contextual,-0.052,0.681319,0.551,0.355,0.78,0.603,0.359,0.885
open,reader,105,cider_score,pathchat-independent,gemini-contextual,0.055,0.684316,0.7,0.48,0.973,0.645,0.428,0.886
open,reader,105,rouge_l_score,expert,pathchat-independent,0.012,0.688312,0.267,0.21,0.329,0.255,0.203,0.313
open,reader,105,bert_recall_score,gemini-contextual,pathchat-contextual,0.006,0.697303,0.664,0.631,0.697,0.658,0.629,0.688
open,reader,105,bert_f1_score,gpt-contextual,pathchat-contextual,0.005,0.704296,0.648,0.624,0.672,0.643,0.616,0.669
open,reader,105,similarity_biobert_score,gemini-contextual,pathchat-contextual,-0.009,0.706294,0.63,0.584,0.673,0.639,0.599,0.674
open,reader,105,bert_recall_score,gpt-independent,pathchat-contextual,0.005,0.708292,0.664,0.637,0.693,0.658,0.629,0.688
open,reader,105,similarity_biobert_score,expert,gemini-contextual,0.009,0.716284,0.639,0.594,0.684,0.63,0.584,0.673
open,reader,105,cider_score,gemini-contextual,pathchat-contextual,0.042,0.719281,0.645,0.428,0.886,0.603,0.359,0.885
open,reader,105,rouge_l_score,gemini-independent,pathchat-independent,0.011,0.72028,0.266,0.203,0.328,0.255,0.203,0.313
open,reader,105,bleu_1_score,gemini-independent,pathchat-independent,0.011,0.721279,0.23,0.172,0.288,0.219,0.169,0.275
open,reader,105,bert_f1_score,non-experts,gemini-contextual,-0.007,0.728272,0.666,0.632,0.706,0.673,0.643,0.703
open,reader,105,rouge_l_score,gemini-contextual,pathchat-contextual,0.008,0.73027,0.242,0.187,0.297,0.233,0.183,0.287
open,reader,105,cider_score,expert,non-experts,0.046,0.736264,0.775,0.549,1.035,0.728,0.472,1.045
open,reader,105,bert_recall_score,pathchat-independent,pathchat-contextual,0.004,0.748252,0.662,0.631,0.692,0.658,0.629,0.688
open,reader,105,bert_f1_score,expert,gemini-independent,-0.005,0.749251,0.682,0.653,0.712,0.687,0.658,0.716
open,reader,105,bert_f1_score,gpt-independent,pathchat-contextual,0.004,0.775225,0.647,0.623,0.674,0.643,0.616,0.669
open,reader,105,bleu_1_score,non-experts,pathchat-contextual,0.007,0.789211,0.196,0.14,0.264,0.189,0.142,0.243
open,reader,105,similarity_biobert_score,pathchat-independent,gemini-contextual,0.007,0.794206,0.637,0.594,0.679,0.63,0.584,0.673
open,reader,105,bleu_1_score,pathchat-independent,gemini-contextual,0.007,0.794206,0.219,0.169,0.275,0.213,0.161,0.268
open,reader,105,rouge_l_score,gpt-contextual,pathchat-contextual,-0.007,0.8002,0.227,0.177,0.276,0.233,0.183,0.287
open,reader,105,rouge_l_score,non-experts,pathchat-contextual,0.008,0.803197,0.241,0.178,0.313,0.233,0.183,0.287
open,reader,105,similarity_biobert_score,non-experts,gemini-contextual,-0.008,0.818182,0.622,0.568,0.676,0.63,0.584,0.673
open,reader,105,cider_score,non-experts,pathchat-independent,0.028,0.823177,0.728,0.472,1.045,0.7,0.48,0.973
open,reader,105,meteor_score,pathchat-independent,pathchat-contextual,0.004,0.829171,0.215,0.164,0.268,0.211,0.168,0.259
open,reader,105,bleu_1_score,expert,pathchat-independent,0.006,0.832168,0.225,0.169,0.29,0.219,0.169,0.275
open,reader,105,bert_recall_score,gemini-independent,gpt-contextual,0.003,0.844156,0.678,0.647,0.71,0.676,0.647,0.702
open,reader,105,bert_recall_score,expert,gpt-independent,-0.003,0.845155,0.661,0.627,0.698,0.664,0.637,0.693
open,reader,105,bert_recall_score,expert,gemini-contextual,-0.003,0.862138,0.661,0.627,0.698,0.664,0.631,0.697
open,reader,105,bleu_1_score,expert,gemini-independent,-0.005,0.864136,0.225,0.169,0.29,0.23,0.172,0.288
open,reader,105,bert_recall_score,expert,pathchat-contextual,0.003,0.871129,0.661,0.627,0.698,0.658,0.629,0.688
open,reader,105,bert_recall_score,gpt-independent,pathchat-independent,0.002,0.879121,0.664,0.637,0.693,0.662,0.631,0.692
open,reader,105,bert_recall_score,pathchat-independent,gemini-contextual,-0.002,0.885115,0.662,0.631,0.692,0.664,0.631,0.697
open,reader,105,bleu_1_score,non-experts,gpt-contextual,0.004,0.886114,0.196,0.14,0.264,0.192,0.15,0.236
open,reader,105,meteor_score,non-experts,pathchat-independent,-0.004,0.891109,0.211,0.155,0.274,0.215,0.164,0.268
open,reader,105,cider_score,non-experts,gemini-independent,0.017,0.898102,0.728,0.472,1.045,0.712,0.486,0.961
open,reader,105,bleu_1_score,gpt-contextual,pathchat-contextual,0.003,0.902098,0.192,0.15,0.236,0.189,0.142,0.243
open,reader,105,similarity_biobert_score,pathchat-independent,pathchat-contextual,-0.002,0.922078,0.637,0.594,0.679,0.639,0.599,0.674
open,reader,105,bert_f1_score,gpt-independent,gpt-contextual,-0.001,0.934066,0.647,0.623,0.674,0.648,0.624,0.672
open,reader,105,similarity_biobert_score,expert,pathchat-independent,0.002,0.935065,0.639,0.594,0.684,0.637,0.594,0.679
open,reader,105,meteor_score,expert,gemini-independent,0.002,0.937063,0.244,0.191,0.306,0.242,0.188,0.303
open,reader,105,cider_score,gemini-independent,pathchat-independent,0.012,0.945055,0.712,0.486,0.961,0.7,0.48,0.973
open,reader,105,bert_recall_score,expert,pathchat-independent,-0.001,0.949051,0.661,0.627,0.698,0.662,0.631,0.692
open,reader,105,cider_score,gpt-contextual,pathchat-contextual,-0.006,0.951049,0.597,0.412,0.792,0.603,0.359,0.885
open,reader,105,rouge_l_score,expert,gemini-independent,0.001,0.973027,0.267,0.21,0.329,0.266,0.203,0.328
open,reader,105,bert_recall_score,gpt-independent,gemini-contextual,0.0,0.984016,0.664,0.637,0.693,0.664,0.631,0.697
open,reader,105,rouge_l_score,non-experts,gemini-contextual,-0.001,0.986014,0.241,0.178,0.313,0.242,0.187,0.297
open,reader,105,bert_f1_score,non-experts,pathchat-independent,0.0,0.987013,0.666,0.632,0.706,0.666,0.637,0.693
open,reader,105,meteor_score,non-experts,pathchat-contextual,0.0,0.991009,0.211,0.155,0.274,0.211,0.168,0.259
open,reader,105,bert_precision_score,non-experts,gemini-contextual,0.0,0.993007,0.693,0.657,0.734,0.694,0.663,0.724
open,reader,105,bert_precision_score,gpt-independent,pathchat-contextual,0.0,0.995005,0.641,0.615,0.671,0.641,0.61,0.671
open,reader,105,similarity_biobert_score,expert,pathchat-contextual,0.0,0.999001,0.639,0.594,0.684,0.639,0.599,0.674
open,semi,54,bert_precision_score,expert,gpt-independent,0.079,0.002997,0.72,0.688,0.753,0.642,0.604,0.678
open,semi,54,bert_precision_score,expert,gpt-contextual,0.08,0.002997,0.72,0.688,0.753,0.64,0.603,0.677
open,semi,54,bert_precision_score,semi-experts,gpt-contextual,0.064,0.006993,0.705,0.661,0.745,0.64,0.603,0.677
open,semi,54,bert_precision_score,expert,pathchat-contextual,0.064,0.007992,0.72,0.688,0.753,0.656,0.612,0.704
open,semi,54,bert_precision_score,non-experts,gpt-contextual,0.06,0.008991,0.7,0.653,0.752,0.64,0.603,0.677
open,semi,54,bert_precision_score,gemini-contextual,gpt-contextual,0.052,0.00999,0.692,0.651,0.731,0.64,0.603,0.677
open,semi,54,similarity_biobert_score,gpt-independent,pathchat-contextual,-0.1,0.010989,0.559,0.497,0.617,0.659,0.605,0.71
open,semi,54,bert_precision_score,expert,pathchat-independent,0.044,0.014985,0.72,0.688,0.753,0.676,0.638,0.716
open,semi,54,bert_precision_score,semi-experts,gpt-independent,0.063,0.015984,0.705,0.661,0.745,0.642,0.604,0.678
open,semi,54,bert_precision_score,non-experts,gpt-independent,0.059,0.017982,0.7,0.653,0.752,0.642,0.604,0.678
open,semi,54,bert_precision_score,gpt-independent,gemini-contextual,-0.05,0.021978,0.642,0.604,0.678,0.692,0.651,0.731
open,semi,54,bert_precision_score,gemini-independent,gpt-contextual,0.05,0.022977,0.69,0.653,0.729,0.64,0.603,0.677
open,semi,54,bert_f1_score,expert,gpt-independent,0.042,0.036963,0.683,0.649,0.718,0.642,0.608,0.676
open,semi,54,bert_recall_score,semi-experts,gpt-contextual,-0.044,0.041958,0.64,0.597,0.681,0.684,0.65,0.72
open,semi,54,meteor_score,gpt-independent,pathchat-contextual,-0.074,0.044955,0.155,0.102,0.22,0.229,0.166,0.308
open,semi,54,similarity_biobert_score,gpt-independent,gemini-contextual,-0.075,0.04995,0.559,0.497,0.617,0.634,0.577,0.689
open,semi,54,bert_recall_score,gpt-independent,gpt-contextual,-0.034,0.051948,0.65,0.613,0.687,0.684,0.65,0.72
open,semi,54,bert_precision_score,gemini-independent,gpt-independent,0.049,0.052947,0.69,0.653,0.729,0.642,0.604,0.678
open,semi,54,bert_precision_score,semi-experts,pathchat-contextual,0.049,0.05994,0.705,0.661,0.745,0.656,0.612,0.704
open,semi,54,bert_precision_score,pathchat-independent,gpt-contextual,0.036,0.060939,0.676,0.638,0.716,0.64,0.603,0.677
open,semi,54,meteor_score,semi-experts,pathchat-contextual,-0.061,0.063936,0.168,0.109,0.242,0.229,0.166,0.308
open,semi,54,similarity_biobert_score,gpt-independent,pathchat-independent,-0.076,0.066933,0.559,0.497,0.617,0.635,0.574,0.69
open,semi,54,similarity_biobert_score,gemini-independent,gpt-independent,0.08,0.077922,0.64,0.58,0.698,0.559,0.497,0.617
open,semi,54,similarity_biobert_score,expert,gpt-independent,0.07,0.07992,0.63,0.574,0.677,0.559,0.497,0.617
open,semi,54,similarity_biobert_score,non-experts,gpt-independent,0.067,0.080919,0.626,0.55,0.697,0.559,0.497,0.617
open,semi,54,meteor_score,pathchat-independent,pathchat-contextual,-0.027,0.082917,0.202,0.144,0.274,0.229,0.166,0.308
open,semi,54,bert_recall_score,non-experts,gpt-contextual,-0.038,0.086913,0.646,0.599,0.698,0.684,0.65,0.72
open,semi,54,bert_precision_score,gpt-independent,pathchat-independent,-0.035,0.090909,0.642,0.604,0.678,0.676,0.638,0.716
open,semi,54,bert_precision_score,non-experts,pathchat-contextual,0.045,0.091908,0.7,0.653,0.752,0.656,0.612,0.704
open,semi,54,similarity_biobert_score,semi-experts,gpt-independent,0.068,0.112887,0.627,0.559,0.689,0.559,0.497,0.617
open,semi,54,bert_f1_score,gpt-independent,gemini-contextual,-0.03,0.115884,0.642,0.608,0.676,0.672,0.635,0.709
open,semi,54,cider_score,non-experts,gpt-independent,0.268,0.116883,0.74,0.392,1.288,0.473,0.225,0.776
open,semi,54,similarity_biobert_score,gpt-independent,gpt-contextual,-0.056,0.127872,0.559,0.497,0.617,0.615,0.561,0.671
open,semi,54,rouge_l_score,gpt-independent,pathchat-contextual,-0.057,0.127872,0.187,0.122,0.256,0.243,0.174,0.324
open,semi,54,bert_precision_score,expert,gemini-independent,0.03,0.130869,0.72,0.688,0.753,0.69,0.653,0.729
open,semi,54,cider_score,non-experts,gemini-independent,0.27,0.13986,0.74,0.392,1.288,0.471,0.297,0.67
open,semi,54,bert_recall_score,semi-experts,pathchat-contextual,-0.031,0.142857,0.64,0.597,0.681,0.671,0.632,0.712
open,semi,54,bert_precision_score,expert,gemini-contextual,0.028,0.148851,0.72,0.688,0.753,0.692,0.651,0.731
open,semi,54,bert_precision_score,gemini-contextual,pathchat-contextual,0.036,0.150849,0.692,0.651,0.731,0.656,0.612,0.704
open,semi,54,bert_precision_score,gemini-independent,pathchat-contextual,0.034,0.151848,0.69,0.653,0.729,0.656,0.612,0.704
open,semi,54,meteor_score,gpt-independent,gemini-contextual,-0.046,0.153846,0.155,0.102,0.22,0.202,0.143,0.277
open,semi,54,rouge_l_score,non-experts,gpt-independent,0.05,0.161838,0.237,0.157,0.339,0.187,0.122,0.256
open,semi,54,bert_f1_score,expert,pathchat-contextual,0.025,0.168831,0.683,0.649,0.718,0.658,0.62,0.698
open,semi,54,meteor_score,semi-experts,gemini-contextual,-0.033,0.170829,0.168,0.109,0.242,0.202,0.143,0.277
open,semi,54,bleu_1_score,gpt-independent,gpt-contextual,-0.04,0.178821,0.161,0.101,0.229,0.201,0.148,0.269
open,semi,54,meteor_score,gemini-independent,pathchat-contextual,-0.045,0.186813,0.184,0.128,0.256,0.229,0.166,0.308
open,semi,54,meteor_score,gpt-independent,gpt-contextual,-0.039,0.187812,0.155,0.102,0.22,0.194,0.144,0.259
open,semi,54,rouge_l_score,expert,gpt-independent,0.053,0.193806,0.24,0.174,0.316,0.187,0.122,0.256
open,semi,54,rouge_l_score,gpt-independent,pathchat-independent,-0.055,0.194805,0.187,0.122,0.256,0.241,0.176,0.319
open,semi,54,bert_f1_score,gemini-independent,gpt-independent,0.029,0.196803,0.671,0.638,0.705,0.642,0.608,0.676
open,semi,54,bert_recall_score,gemini-independent,gpt-contextual,-0.026,0.1998,0.658,0.625,0.694,0.684,0.65,0.72
open,semi,54,meteor_score,non-experts,gpt-independent,0.043,0.200799,0.198,0.128,0.297,0.155,0.102,0.22
open,semi,54,cider_score,expert,gemini-independent,0.159,0.202797,0.63,0.383,0.924,0.471,0.297,0.67
open,semi,54,cider_score,non-experts,gpt-contextual,0.211,0.204795,0.74,0.392,1.288,0.529,0.328,0.801
open,semi,54,bert_f1_score,non-experts,gpt-independent,0.027,0.207792,0.668,0.624,0.719,0.642,0.608,0.676
open,semi,54,similarity_biobert_score,pathchat-independent,pathchat-contextual,-0.024,0.210789,0.635,0.574,0.69,0.659,0.605,0.71
open,semi,54,similarity_biobert_score,gpt-contextual,pathchat-contextual,-0.044,0.211788,0.615,0.561,0.671,0.659,0.605,0.71
open,semi,54,bert_precision_score,semi-experts,pathchat-independent,0.028,0.214785,0.705,0.661,0.745,0.676,0.638,0.716
open,semi,54,bert_recall_score,semi-experts,gemini-contextual,-0.022,0.217782,0.64,0.597,0.681,0.661,0.623,0.699
open,semi,54,bert_f1_score,gpt-independent,pathchat-independent,-0.023,0.217782,0.642,0.608,0.676,0.665,0.625,0.701
open,semi,54,bert_recall_score,expert,gpt-contextual,-0.026,0.218781,0.658,0.619,0.695,0.684,0.65,0.72
open,semi,54,bleu_1_score,semi-experts,gpt-contextual,-0.036,0.218781,0.166,0.098,0.245,0.201,0.148,0.269
open,semi,54,bert_recall_score,gemini-contextual,gpt-contextual,-0.022,0.21978,0.661,0.623,0.699,0.684,0.65,0.72
open,semi,54,bert_f1_score,expert,gpt-contextual,0.025,0.220779,0.683,0.649,0.718,0.658,0.625,0.691
open,semi,54,bert_recall_score,non-experts,pathchat-contextual,-0.025,0.220779,0.646,0.599,0.698,0.671,0.632,0.712
open,semi,54,rouge_l_score,gpt-independent,gpt-contextual,-0.04,0.223776,0.187,0.122,0.256,0.227,0.167,0.297
open,semi,54,meteor_score,gpt-independent,pathchat-independent,-0.047,0.22977,0.155,0.102,0.22,0.202,0.144,0.274
open,semi,54,bleu_1_score,gpt-independent,pathchat-independent,-0.047,0.23976,0.161,0.101,0.229,0.208,0.145,0.285
open,semi,54,meteor_score,expert,gpt-independent,0.046,0.244755,0.201,0.142,0.274,0.155,0.102,0.22
open,semi,54,rouge_l_score,gpt-independent,gemini-contextual,-0.044,0.244755,0.187,0.122,0.256,0.23,0.166,0.306
open,semi,54,bert_f1_score,expert,pathchat-independent,0.018,0.24975,0.683,0.649,0.718,0.665,0.625,0.701
open,semi,54,bert_recall_score,pathchat-independent,gpt-contextual,-0.022,0.258741,0.661,0.622,0.701,0.684,0.65,0.72
open,semi,54,cider_score,non-experts,gemini-contextual,0.211,0.264735,0.74,0.392,1.288,0.53,0.318,0.781
open,semi,54,bert_recall_score,semi-experts,pathchat-independent,-0.022,0.267732,0.64,0.597,0.681,0.661,0.622,0.701
open,semi,54,bert_precision_score,non-experts,pathchat-independent,0.024,0.267732,0.7,0.653,0.752,0.676,0.638,0.716
open,semi,54,meteor_score,expert,semi-experts,0.033,0.268731,0.201,0.142,0.274,0.168,0.109,0.242
open,semi,54,bleu_1_score,gpt-independent,gemini-contextual,-0.038,0.271728,0.161,0.101,0.229,0.2,0.139,0.272
open,semi,54,bert_f1_score,semi-experts,gpt-independent,0.025,0.272727,0.667,0.626,0.705,0.642,0.608,0.676
open,semi,54,similarity_biobert_score,expert,pathchat-contextual,-0.03,0.278721,0.63,0.574,0.677,0.659,0.605,0.71
open,semi,54,meteor_score,semi-experts,non-experts,-0.03,0.282717,0.168,0.109,0.242,0.198,0.128,0.297
open,semi,54,meteor_score,semi-experts,gpt-contextual,-0.026,0.284715,0.168,0.109,0.242,0.194,0.144,0.259
open,semi,54,cider_score,gpt-independent,pathchat-contextual,-0.137,0.285714,0.473,0.225,0.776,0.61,0.318,0.981
open,semi,54,bert_precision_score,pathchat-independent,gemini-contextual,-0.016,0.28971,0.676,0.638,0.716,0.692,0.651,0.731
open,semi,54,cider_score,expert,gpt-independent,0.157,0.294705,0.63,0.383,0.924,0.473,0.225,0.776
open,semi,54,similarity_biobert_score,semi-experts,pathchat-contextual,-0.032,0.294705,0.627,0.559,0.689,0.659,0.605,0.71
open,semi,54,meteor_score,gpt-contextual,pathchat-contextual,-0.035,0.298701,0.194,0.144,0.259,0.229,0.166,0.308
open,semi,54,meteor_score,gemini-contextual,pathchat-contextual,-0.028,0.302697,0.202,0.143,0.277,0.229,0.166,0.308
open,semi,54,meteor_score,expert,pathchat-contextual,-0.028,0.303696,0.201,0.142,0.274,0.229,0.166,0.308
open,semi,54,bleu_1_score,gpt-independent,pathchat-contextual,-0.04,0.303696,0.161,0.101,0.229,0.201,0.137,0.287
open,semi,54,meteor_score,semi-experts,pathchat-independent,-0.034,0.305694,0.168,0.109,0.242,0.202,0.144,0.274
open,semi,54,cider_score,non-experts,pathchat-independent,0.184,0.305694,0.74,0.392,1.288,0.556,0.307,0.869
open,semi,54,bleu_1_score,semi-experts,pathchat-independent,-0.042,0.306693,0.166,0.098,0.245,0.208,0.145,0.285
open,semi,54,bert_precision_score,pathchat-independent,pathchat-contextual,0.021,0.315684,0.676,0.638,0.716,0.656,0.612,0.704
open,semi,54,similarity_biobert_score,non-experts,pathchat-contextual,-0.033,0.32967,0.626,0.55,0.697,0.659,0.605,0.71
open,semi,54,bert_recall_score,semi-experts,gemini-independent,-0.018,0.331668,0.64,0.597,0.681,0.658,0.625,0.694
open,semi,54,meteor_score,non-experts,pathchat-contextual,-0.031,0.335664,0.198,0.128,0.297,0.229,0.166,0.308
open,semi,54,rouge_l_score,gemini-independent,gpt-independent,0.044,0.338661,0.231,0.166,0.305,0.187,0.122,0.256
open,semi,54,bert_recall_score,gpt-independent,pathchat-contextual,-0.021,0.33966,0.65,0.613,0.687,0.671,0.632,0.712
open,semi,54,bleu_1_score,semi-experts,gemini-contextual,-0.034,0.343656,0.166,0.098,0.245,0.2,0.139,0.272
open,semi,54,bert_f1_score,gpt-independent,gpt-contextual,-0.016,0.34965,0.642,0.608,0.676,0.658,0.625,0.691
open,semi,54,bert_recall_score,expert,semi-experts,0.018,0.358641,0.658,0.619,0.695,0.64,0.597,0.681
open,semi,54,bleu_1_score,semi-experts,pathchat-contextual,-0.036,0.36963,0.166,0.098,0.245,0.201,0.137,0.287
open,semi,54,cider_score,expert,gpt-contextual,0.101,0.375624,0.63,0.383,0.924,0.529,0.328,0.801
open,semi,54,bert_recall_score,pathchat-independent,pathchat-contextual,-0.01,0.381618,0.661,0.622,0.701,0.671,0.632,0.712
open,semi,54,cider_score,gemini-independent,pathchat-contextual,-0.139,0.384615,0.471,0.297,0.67,0.61,0.318,0.981
open,semi,54,bert_precision_score,expert,non-experts,0.02,0.392607,0.72,0.688,0.753,0.7,0.653,0.752
open,semi,54,bert_f1_score,expert,semi-experts,0.017,0.394605,0.683,0.649,0.718,0.667,0.626,0.705
open,semi,54,similarity_biobert_score,gemini-contextual,pathchat-contextual,-0.025,0.395604,0.634,0.577,0.689,0.659,0.605,0.71
open,semi,54,bleu_1_score,gemini-independent,gpt-independent,0.034,0.402597,0.196,0.137,0.266,0.161,0.101,0.229
open,semi,54,bert_f1_score,gemini-contextual,gpt-contextual,0.014,0.411588,0.672,0.635,0.709,0.658,0.625,0.691
open,semi,54,bleu_1_score,semi-experts,gemini-independent,-0.03,0.412587,0.166,0.098,0.245,0.196,0.137,0.266
open,semi,54,cider_score,semi-experts,gemini-independent,0.117,0.42957,0.588,0.313,0.966,0.471,0.297,0.67
open,semi,54,bert_precision_score,gemini-independent,pathchat-independent,0.014,0.436563,0.69,0.653,0.729,0.676,0.638,0.716
open,semi,54,similarity_biobert_score,gemini-independent,gpt-contextual,0.024,0.437562,0.64,0.58,0.698,0.615,0.561,0.671
open,semi,54,rouge_l_score,semi-experts,gpt-independent,0.028,0.43956,0.215,0.141,0.296,0.187,0.122,0.256
open,semi,54,rouge_l_score,semi-experts,pathchat-contextual,-0.028,0.445554,0.215,0.141,0.296,0.243,0.174,0.324
open,semi,54,meteor_score,gemini-independent,gpt-independent,0.029,0.445554,0.184,0.128,0.256,0.155,0.102,0.22
open,semi,54,bert_recall_score,expert,pathchat-contextual,-0.014,0.44955,0.658,0.619,0.695,0.671,0.632,0.712
open,semi,54,bert_recall_score,non-experts,pathchat-independent,-0.015,0.450549,0.646,0.599,0.698,0.661,0.622,0.701
open,semi,54,cider_score,semi-experts,non-experts,-0.152,0.452547,0.588,0.313,0.966,0.74,0.392,1.288
open,semi,54,bleu_1_score,expert,gpt-independent,0.031,0.455544,0.192,0.127,0.267,0.161,0.101,0.229
open,semi,54,bleu_1_score,non-experts,gpt-independent,0.027,0.455544,0.188,0.113,0.292,0.161,0.101,0.229
open,semi,54,bert_recall_score,non-experts,gemini-contextual,-0.015,0.457542,0.646,0.599,0.698,0.661,0.623,0.699
open,semi,54,cider_score,semi-experts,gpt-independent,0.115,0.465534,0.588,0.313,0.966,0.473,0.225,0.776
open,semi,54,bleu_1_score,expert,semi-experts,0.027,0.476523,0.192,0.127,0.267,0.166,0.098,0.245
open,semi,54,bert_f1_score,gpt-independent,pathchat-contextual,-0.017,0.47952,0.642,0.608,0.676,0.658,0.62,0.698
open,semi,54,cider_score,non-experts,pathchat-contextual,0.131,0.481518,0.74,0.392,1.288,0.61,0.318,0.981
open,semi,54,cider_score,gpt-independent,pathchat-independent,-0.083,0.483516,0.473,0.225,0.776,0.556,0.307,0.869
open,semi,54,bert_f1_score,expert,non-experts,0.015,0.487512,0.683,0.649,0.718,0.668,0.624,0.719
open,semi,54,cider_score,expert,non-experts,-0.11,0.488511,0.63,0.383,0.924,0.74,0.392,1.288
open,semi,54,similarity_biobert_score,gemini-independent,pathchat-contextual,-0.02,0.490509,0.64,0.58,0.698,0.659,0.605,0.71
open,semi,54,bert_precision_score,expert,semi-experts,0.016,0.496503,0.72,0.688,0.753,0.705,0.661,0.745
open,semi,54,cider_score,expert,gemini-contextual,0.1,0.497502,0.63,0.383,0.924,0.53,0.318,0.781
open,semi,54,bert_f1_score,expert,gemini-contextual,0.012,0.4995,0.683,0.649,0.718,0.672,0.635,0.709
open,semi,54,bert_f1_score,gemini-independent,gpt-contextual,0.013,0.4995,0.671,0.638,0.705,0.658,0.625,0.691
open,semi,54,bert_precision_score,semi-experts,gemini-independent,0.014,0.508492,0.705,0.661,0.745,0.69,0.653,0.729
open,semi,54,bleu_1_score,expert,pathchat-independent,-0.016,0.512488,0.192,0.127,0.267,0.208,0.145,0.285
open,semi,54,rouge_l_score,expert,semi-experts,0.025,0.515485,0.24,0.174,0.316,0.215,0.141,0.296
open,semi,54,bert_f1_score,gemini-contextual,pathchat-contextual,0.013,0.515485,0.672,0.635,0.709,0.658,0.62,0.698
open,semi,54,bert_recall_score,gemini-independent,pathchat-contextual,-0.013,0.518482,0.658,0.625,0.694,0.671,0.632,0.712
open,semi,54,bleu_1_score,semi-experts,non-experts,-0.023,0.523477,0.166,0.098,0.245,0.188,0.113,0.292
open,semi,54,bert_f1_score,expert,gemini-independent,0.012,0.527473,0.683,0.649,0.718,0.671,0.638,0.705
open,semi,54,bert_precision_score,gpt-contextual,pathchat-contextual,-0.016,0.529471,0.64,0.603,0.677,0.656,0.612,0.704
open,semi,54,meteor_score,gemini-independent,gemini-contextual,-0.017,0.531469,0.184,0.128,0.256,0.202,0.143,0.277
open,semi,54,bert_recall_score,gpt-contextual,pathchat-contextual,0.012,0.533467,0.684,0.65,0.72,0.671,0.632,0.712
open,semi,54,rouge_l_score,semi-experts,pathchat-independent,-0.026,0.534466,0.215,0.141,0.296,0.241,0.176,0.319
open,semi,54,bert_f1_score,gemini-independent,pathchat-contextual,0.013,0.534466,0.671,0.638,0.705,0.658,0.62,0.698
open,semi,54,meteor_score,semi-experts,gemini-independent,-0.016,0.542458,0.168,0.109,0.242,0.184,0.128,0.256
open,semi,54,cider_score,gpt-contextual,pathchat-contextual,-0.081,0.549451,0.529,0.328,0.801,0.61,0.318,0.981
open,semi,54,cider_score,gemini-contextual,pathchat-contextual,-0.08,0.554446,0.53,0.318,0.781,0.61,0.318,0.981
open,semi,54,cider_score,gemini-independent,pathchat-independent,-0.085,0.56044,0.471,0.297,0.67,0.556,0.307,0.869
open,semi,54,rouge_l_score,semi-experts,non-experts,-0.022,0.566434,0.215,0.141,0.296,0.237,0.157,0.339
open,semi,54,similarity_biobert_score,gemini-contextual,gpt-contextual,0.019,0.571429,0.634,0.577,0.689,0.615,0.561,0.671
open,semi,54,cider_score,expert,pathchat-independent,0.074,0.574426,0.63,0.383,0.924,0.556,0.307,0.869
open,semi,54,bert_recall_score,non-experts,gemini-independent,-0.012,0.574426,0.646,0.599,0.698,0.658,0.625,0.694
open,semi,54,meteor_score,expert,gemini-independent,0.017,0.576424,0.201,0.142,0.274,0.184,0.128,0.256
open,semi,54,meteor_score,gemini-independent,pathchat-independent,-0.018,0.577423,0.184,0.128,0.256,0.202,0.144,0.274
open,semi,54,bert_f1_score,non-experts,gpt-contextual,0.011,0.58042,0.668,0.624,0.719,0.658,0.625,0.691
open,semi,54,bert_recall_score,gpt-independent,gemini-contextual,-0.011,0.59041,0.65,0.613,0.687,0.661,0.623,0.699
open,semi,54,bleu_1_score,non-experts,pathchat-independent,-0.02,0.594406,0.188,0.113,0.292,0.208,0.145,0.285
open,semi,54,bert_precision_score,gpt-independent,pathchat-contextual,-0.014,0.596404,0.642,0.604,0.678,0.656,0.612,0.704
open,semi,54,bert_recall_score,gpt-independent,pathchat-independent,-0.011,0.602398,0.65,0.613,0.687,0.661,0.622,0.701
open,semi,54,bert_recall_score,expert,non-experts,0.011,0.606394,0.658,0.619,0.695,0.646,0.599,0.698
open,semi,54,cider_score,gemini-independent,gpt-contextual,-0.058,0.609391,0.471,0.297,0.67,0.529,0.328,0.801
open,semi,54,meteor_score,non-experts,gemini-independent,0.014,0.612388,0.198,0.128,0.297,0.184,0.128,0.256
open,semi,54,rouge_l_score,gpt-contextual,pathchat-contextual,-0.017,0.614386,0.227,0.167,0.297,0.243,0.174,0.324
open,semi,54,similarity_biobert_score,pathchat-independent,gpt-contextual,0.02,0.616384,0.635,0.574,0.69,0.615,0.561,0.671
open,semi,54,bert_f1_score,non-experts,pathchat-contextual,0.01,0.625375,0.668,0.624,0.719,0.658,0.62,0.698
open,semi,54,bert_f1_score,pathchat-independent,pathchat-contextual,0.007,0.625375,0.665,0.625,0.701,0.658,0.62,0.698
open,semi,54,bert_recall_score,semi-experts,gpt-independent,-0.01,0.642358,0.64,0.597,0.681,0.65,0.613,0.687
open,semi,54,meteor_score,semi-experts,gpt-independent,0.013,0.643357,0.168,0.109,0.242,0.155,0.102,0.22
open,semi,54,bert_f1_score,pathchat-independent,gemini-contextual,-0.007,0.645355,0.665,0.625,0.701,0.672,0.635,0.709
open,semi,54,bert_recall_score,gemini-contextual,pathchat-contextual,-0.01,0.645355,0.661,0.623,0.699,0.671,0.632,0.712
open,semi,54,bert_precision_score,semi-experts,gemini-contextual,0.013,0.658342,0.705,0.661,0.745,0.692,0.651,0.731
open,semi,54,bleu_1_score,non-experts,gpt-contextual,-0.013,0.66034,0.188,0.113,0.292,0.201,0.148,0.269
open,semi,54,bert_f1_score,semi-experts,gpt-contextual,0.009,0.661339,0.667,0.626,0.705,0.658,0.625,0.691
open,semi,54,bert_precision_score,non-experts,gemini-independent,0.01,0.661339,0.7,0.653,0.752,0.69,0.653,0.729
open,semi,54,cider_score,pathchat-independent,pathchat-contextual,-0.054,0.664336,0.556,0.307,0.869,0.61,0.318,0.981
open,semi,54,rouge_l_score,gemini-contextual,pathchat-contextual,-0.013,0.667333,0.23,0.166,0.306,0.243,0.174,0.324
open,semi,54,cider_score,gpt-independent,gemini-contextual,-0.057,0.67033,0.473,0.225,0.776,0.53,0.318,0.781
open,semi,54,cider_score,gemini-independent,gemini-contextual,-0.059,0.673327,0.471,0.297,0.67,0.53,0.318,0.781
open,semi,54,cider_score,gpt-independent,gpt-contextual,-0.056,0.674326,0.473,0.225,0.776,0.529,0.328,0.801
open,semi,54,rouge_l_score,semi-experts,gemini-independent,-0.016,0.676324,0.215,0.141,0.296,0.231,0.166,0.305
open,semi,54,bert_precision_score,non-experts,gemini-contextual,0.008,0.685315,0.7,0.653,0.752,0.692,0.651,0.731
open,semi,54,bert_f1_score,pathchat-independent,gpt-contextual,0.007,0.686314,0.665,0.625,0.701,0.658,0.625,0.691
open,semi,54,rouge_l_score,pathchat-independent,gpt-contextual,0.015,0.687313,0.241,0.176,0.319,0.227,0.167,0.297
open,semi,54,bleu_1_score,non-experts,pathchat-contextual,-0.013,0.695305,0.188,0.113,0.292,0.201,0.137,0.287
open,semi,54,rouge_l_score,expert,gpt-contextual,0.013,0.698302,0.24,0.174,0.316,0.227,0.167,0.297
open,semi,54,cider_score,semi-experts,gpt-contextual,0.059,0.7003,0.588,0.313,0.966,0.529,0.328,0.801
open,semi,54,similarity_biobert_score,expert,gpt-contextual,0.014,0.702298,0.63,0.574,0.677,0.615,0.561,0.671
open,semi,54,similarity_biobert_score,semi-experts,gemini-independent,-0.012,0.703297,0.627,0.559,0.689,0.64,0.58,0.698
open,semi,54,rouge_l_score,semi-experts,gemini-contextual,-0.015,0.703297,0.215,0.141,0.296,0.23,0.166,0.306
open,semi,54,rouge_l_score,gemini-independent,pathchat-contextual,-0.013,0.705295,0.231,0.166,0.305,0.243,0.174,0.324
open,semi,54,bert_f1_score,semi-experts,pathchat-contextual,0.009,0.71029,0.667,0.626,0.705,0.658,0.62,0.698
open,semi,54,bleu_1_score,non-experts,gemini-contextual,-0.012,0.71029,0.188,0.113,0.292,0.2,0.139,0.272
open,semi,54,similarity_biobert_score,non-experts,gemini-independent,-0.014,0.719281,0.626,0.55,0.697,0.64,0.58,0.698
open,semi,54,cider_score,semi-experts,gemini-contextual,0.058,0.72028,0.588,0.313,0.966,0.53,0.318,0.781
open,semi,54,bert_recall_score,expert,gpt-independent,0.008,0.721279,0.658,0.619,0.695,0.65,0.613,0.687
open,semi,54,rouge_l_score,pathchat-independent,gemini-contextual,0.011,0.721279,0.241,0.176,0.319,0.23,0.166,0.306
open,semi,54,bleu_1_score,expert,pathchat-contextual,-0.009,0.722278,0.192,0.127,0.267,0.201,0.137,0.287
open,semi,54,bert_f1_score,gemini-independent,pathchat-independent,0.006,0.722278,0.671,0.638,0.705,0.665,0.625,0.701
open,semi,54,rouge_l_score,expert,gemini-contextual,0.009,0.732268,0.24,0.174,0.316,0.23,0.166,0.306
open,semi,54,rouge_l_score,non-experts,gpt-contextual,0.011,0.742258,0.237,0.157,0.339,0.227,0.167,0.297
open,semi,54,bert_recall_score,gemini-independent,gpt-independent,0.008,0.742258,0.658,0.625,0.694,0.65,0.613,0.687
open,semi,54,bleu_1_score,gemini-independent,pathchat-independent,-0.012,0.743257,0.196,0.137,0.266,0.208,0.145,0.285
open,semi,54,similarity_biobert_score,semi-experts,gpt-contextual,0.012,0.75025,0.627,0.559,0.689,0.615,0.561,0.671
open,semi,54,similarity_biobert_score,non-experts,gpt-contextual,0.011,0.752248,0.626,0.55,0.697,0.615,0.561,0.671
open,semi,54,meteor_score,gemini-independent,gpt-contextual,-0.01,0.753247,0.184,0.128,0.256,0.194,0.144,0.259
open,semi,54,cider_score,expert,semi-experts,0.042,0.755245,0.63,0.383,0.924,0.588,0.313,0.966
open,semi,54,rouge_l_score,semi-experts,gpt-contextual,-0.012,0.755245,0.215,0.141,0.296,0.227,0.167,0.297
open,semi,54,meteor_score,gemini-contextual,gpt-contextual,0.008,0.761239,0.202,0.143,0.277,0.194,0.144,0.259
open,semi,54,bert_recall_score,semi-experts,non-experts,-0.006,0.767233,0.64,0.597,0.681,0.646,0.599,0.698
open,semi,54,bleu_1_score,expert,gemini-contextual,-0.007,0.77023,0.192,0.127,0.267,0.2,0.139,0.272
open,semi,54,bleu_1_score,expert,gpt-contextual,-0.009,0.776224,0.192,0.127,0.267,0.201,0.148,0.269
open,semi,54,rouge_l_score,gemini-independent,pathchat-independent,-0.011,0.779221,0.231,0.166,0.305,0.241,0.176,0.319
open,semi,54,bleu_1_score,pathchat-independent,pathchat-contextual,0.007,0.783217,0.208,0.145,0.285,0.201,0.137,0.287
open,semi,54,similarity_biobert_score,non-experts,pathchat-independent,-0.009,0.785215,0.626,0.55,0.697,0.635,0.574,0.69
open,semi,54,bleu_1_score,pathchat-independent,gemini-contextual,0.008,0.787213,0.208,0.145,0.285,0.2,0.139,0.272
open,semi,54,rouge_l_score,expert,gemini-independent,0.009,0.789211,0.24,0.174,0.316,0.231,0.166,0.305
open,semi,54,similarity_biobert_score,expert,gemini-independent,-0.01,0.79021,0.63,0.574,0.677,0.64,0.58,0.698
open,semi,54,bert_f1_score,semi-experts,gemini-independent,-0.004,0.803197,0.667,0.626,0.705,0.671,0.638,0.705
open,semi,54,cider_score,pathchat-independent,gemini-contextual,0.026,0.803197,0.556,0.307,0.869,0.53,0.318,0.781
open,semi,54,bleu_1_score,non-experts,gemini-independent,-0.008,0.809191,0.188,0.113,0.292,0.196,0.137,0.266
open,semi,54,bert_f1_score,semi-experts,gemini-contextual,-0.005,0.816184,0.667,0.626,0.705,0.672,0.635,0.709
open,semi,54,similarity_biobert_score,semi-experts,pathchat-independent,-0.008,0.824176,0.627,0.559,0.689,0.635,0.574,0.69
open,semi,54,meteor_score,expert,gpt-contextual,0.007,0.829171,0.201,0.142,0.274,0.194,0.144,0.259
open,semi,54,similarity_biobert_score,non-experts,gemini-contextual,-0.008,0.829171,0.626,0.55,0.697,0.634,0.577,0.689
open,semi,54,cider_score,semi-experts,pathchat-independent,0.032,0.83017,0.588,0.313,0.966,0.556,0.307,0.869
open,semi,54,bert_recall_score,expert,pathchat-independent,-0.004,0.833167,0.658,0.619,0.695,0.661,0.622,0.701
open,semi,54,bert_recall_score,expert,gemini-contextual,-0.004,0.833167,0.658,0.619,0.695,0.661,0.623,0.699
open,semi,54,meteor_score,pathchat-independent,gpt-contextual,0.008,0.833167,0.202,0.144,0.274,0.194,0.144,0.259
open,semi,54,bleu_1_score,pathchat-independent,gpt-contextual,0.007,0.834166,0.208,0.145,0.285,0.201,0.148,0.269
open,semi,54,similarity_biobert_score,gemini-independent,gemini-contextual,0.006,0.838162,0.64,0.58,0.698,0.634,0.577,0.689
open,semi,54,cider_score,pathchat-independent,gpt-contextual,0.027,0.841159,0.556,0.307,0.869,0.529,0.328,0.801
open,semi,54,similarity_biobert_score,semi-experts,gemini-contextual,-0.007,0.842158,0.627,0.559,0.689,0.634,0.577,0.689
open,semi,54,rouge_l_score,non-experts,gemini-contextual,0.007,0.853147,0.237,0.157,0.339,0.23,0.166,0.306
open,semi,54,bert_recall_score,gemini-independent,gemini-contextual,-0.003,0.86014,0.658,0.625,0.694,0.661,0.623,0.699
open,semi,54,bert_recall_score,non-experts,gpt-independent,-0.004,0.862138,0.646,0.599,0.698,0.65,0.613,0.687
open,semi,54,bert_f1_score,non-experts,pathchat-independent,0.003,0.863137,0.668,0.624,0.719,0.665,0.625,0.701
open,semi,54,rouge_l_score,non-experts,pathchat-contextual,-0.006,0.863137,0.237,0.157,0.339,0.243,0.174,0.324
open,semi,54,similarity_biobert_score,expert,pathchat-independent,-0.006,0.864136,0.63,0.574,0.677,0.635,0.574,0.69
open,semi,54,bert_recall_score,gemini-independent,pathchat-independent,-0.003,0.865135,0.658,0.625,0.694,0.661,0.622,0.701
open,semi,54,rouge_l_score,non-experts,gemini-independent,0.007,0.866134,0.237,0.157,0.339,0.231,0.166,0.305
open,semi,54,bleu_1_score,gemini-independent,gpt-contextual,-0.006,0.867133,0.196,0.137,0.266,0.201,0.148,0.269
open,semi,54,bleu_1_score,gemini-independent,pathchat-contextual,-0.005,0.871129,0.196,0.137,0.266,0.201,0.137,0.287
open,semi,54,bert_f1_score,non-experts,gemini-contextual,-0.003,0.875125,0.668,0.624,0.719,0.672,0.635,0.709
open,semi,54,meteor_score,non-experts,gpt-contextual,0.004,0.879121,0.198,0.128,0.297,0.194,0.144,0.259
open,semi,54,similarity_biobert_score,expert,gemini-contextual,-0.005,0.886114,0.63,0.574,0.677,0.634,0.577,0.689
open,semi,54,bleu_1_score,expert,non-experts,0.004,0.888112,0.192,0.127,0.267,0.188,0.113,0.292
open,semi,54,bert_precision_score,semi-experts,non-experts,0.004,0.889111,0.705,0.661,0.745,0.7,0.653,0.752
open,semi,54,cider_score,expert,pathchat-contextual,0.02,0.891109,0.63,0.383,0.924,0.61,0.318,0.981
open,semi,54,rouge_l_score,expert,pathchat-contextual,-0.004,0.897103,0.24,0.174,0.316,0.243,0.174,0.324
open,semi,54,rouge_l_score,gemini-independent,gpt-contextual,0.004,0.9001,0.231,0.166,0.305,0.227,0.167,0.297
open,semi,54,similarity_biobert_score,gemini-independent,pathchat-independent,0.005,0.901099,0.64,0.58,0.698,0.635,0.574,0.69
open,semi,54,bleu_1_score,gemini-independent,gemini-contextual,-0.004,0.901099,0.196,0.137,0.266,0.2,0.139,0.272
open,semi,54,cider_score,semi-experts,pathchat-contextual,-0.022,0.903097,0.588,0.313,0.966,0.61,0.318,0.981
open,semi,54,meteor_score,non-experts,gemini-contextual,-0.004,0.903097,0.198,0.128,0.297,0.202,0.143,0.277
open,semi,54,bleu_1_score,semi-experts,gpt-independent,0.004,0.904096,0.166,0.098,0.245,0.161,0.101,0.229
open,semi,54,bleu_1_score,expert,gemini-independent,-0.003,0.907093,0.192,0.127,0.267,0.196,0.137,0.266
open,semi,54,meteor_score,non-experts,pathchat-independent,-0.004,0.907093,0.198,0.128,0.297,0.202,0.144,0.274
open,semi,54,rouge_l_score,non-experts,pathchat-independent,-0.004,0.908092,0.237,0.157,0.339,0.241,0.176,0.319
open,semi,54,bert_f1_score,non-experts,gemini-independent,-0.003,0.911089,0.668,0.624,0.719,0.671,0.638,0.705
open,semi,54,rouge_l_score,gemini-contextual,gpt-contextual,0.004,0.913087,0.23,0.166,0.306,0.227,0.167,0.297
open,semi,54,similarity_biobert_score,expert,non-experts,0.004,0.918082,0.63,0.574,0.677,0.626,0.55,0.697
open,semi,54,rouge_l_score,pathchat-independent,pathchat-contextual,-0.002,0.92008,0.241,0.176,0.319,0.243,0.174,0.324
open,semi,54,meteor_score,expert,non-experts,0.003,0.923077,0.201,0.142,0.274,0.198,0.128,0.297
open,semi,54,rouge_l_score,expert,non-experts,0.003,0.924076,0.24,0.174,0.316,0.237,0.157,0.339
open,semi,54,bert_precision_score,gpt-independent,gpt-contextual,0.001,0.931069,0.642,0.604,0.678,0.64,0.603,0.677
open,semi,54,bert_f1_score,semi-experts,pathchat-independent,0.002,0.935065,0.667,0.626,0.705,0.665,0.625,0.701
open,semi,54,bert_precision_score,gemini-independent,gemini-contextual,-0.002,0.942058,0.69,0.653,0.729,0.692,0.651,0.731
open,semi,54,bert_f1_score,semi-experts,non-experts,-0.002,0.945055,0.667,0.626,0.705,0.668,0.624,0.719
open,semi,54,similarity_biobert_score,expert,semi-experts,0.002,0.946054,0.63,0.574,0.677,0.627,0.559,0.689
open,semi,54,bleu_1_score,gemini-contextual,gpt-contextual,-0.002,0.949051,0.2,0.139,0.272,0.201,0.148,0.269
open,semi,54,rouge_l_score,expert,pathchat-independent,-0.001,0.955045,0.24,0.174,0.316,0.241,0.176,0.319
open,semi,54,meteor_score,expert,pathchat-independent,-0.001,0.956044,0.201,0.142,0.274,0.202,0.144,0.274
open,semi,54,similarity_biobert_score,semi-experts,non-experts,0.002,0.962038,0.627,0.559,0.689,0.626,0.55,0.697
open,semi,54,bleu_1_score,gemini-contextual,pathchat-contextual,-0.001,0.964036,0.2,0.139,0.272,0.201,0.137,0.287
open,semi,54,bert_f1_score,gemini-independent,gemini-contextual,-0.001,0.968032,0.671,0.638,0.705,0.672,0.635,0.709
open,semi,54,bert_recall_score,expert,gemini-independent,-0.001,0.974026,0.658,0.619,0.695,0.658,0.625,0.694
open,semi,54,similarity_biobert_score,pathchat-independent,gemini-contextual,0.001,0.974026,0.635,0.574,0.69,0.634,0.577,0.689
open,semi,54,bert_f1_score,gpt-contextual,pathchat-contextual,0.0,0.975025,0.658,0.625,0.691,0.658,0.62,0.698
open,semi,54,meteor_score,expert,gemini-contextual,-0.001,0.98002,0.201,0.142,0.274,0.202,0.143,0.277
open,semi,54,meteor_score,pathchat-independent,gemini-contextual,0.001,0.982018,0.202,0.144,0.274,0.202,0.143,0.277
open,semi,54,cider_score,gemini-independent,gpt-independent,-0.002,0.986014,0.471,0.297,0.67,0.473,0.225,0.776
open,semi,54,cider_score,gemini-contextual,gpt-contextual,0.001,0.994006,0.53,0.318,0.781,0.529,0.328,0.801
open,semi,54,bleu_1_score,gpt-contextual,pathchat-contextual,0.0,0.996004,0.201,0.148,0.269,0.201,0.137,0.287
open,semi,54,rouge_l_score,gemini-independent,gemini-contextual,0.0,0.997003,0.231,0.166,0.305,0.23,0.166,0.306
open,semi,54,bert_recall_score,pathchat-independent,gemini-contextual,0.0,0.997003,0.661,0.622,0.701,0.661,0.623,0.699
